Critical behavior of the QED$_3$-Gross-Neveu-Yukawa model at four loops

We study the universal critical properties of the QED$_3$-Gross-Neveu-Yukawa model with $N$ flavors of four-component Dirac fermions coupled to a real scalar order parameter at four-loop order in the $\epsilon$ expansion below four dimensions. For $N=1$, the model is conjectured to be infrared dual to the $SU(2)$-symmetric noncompact $\mathbb{C}$P$^1$ model, which describes the deconfined quantum critical point of the N\'eel-valence-bond-solid transition of spin-1/2 quantum antiferromagnets on the two-dimensional square lattice. For $N=2$, the model describes a quantum phase transition between an algebraic spin liquid and a chiral spin liquid in the spin-1/2 kagom\'e antiferromagnet. For general $N$ we determine the order parameter anomalous dimension, the correlation length exponent, the stability critical exponent, as well as the scaling dimensions of $SU(N)$ singlet and adjoint fermion mass bilinears at the critical point. We use Pad\'e approximants to obtain estimates of critical properties in 2+1 dimensions.

==> QED3GNYbetagamma.m <==
(*

 Supplemental material for "Critical behavior of the QED3-Gross-Neveu-Yukawa model
 at four loops", by N. Zerf, P. Marquard, R. Boyack, and J. Maciejko
 
 This file contains explicit expressions for the renormalization group functions
 \gamma and \beta for the QED3-GNY model.
 
 We follow closely the notation used in the paper:
 
 ep=\epsilon  (d=4-ep)
 
 e: gauge coupling
 g: Yukawa coupling
 lambda: quartic scalar coupling
 h: cubic scalar coupling
 
 N: number of fermion flavours.
 
 z<n>: \zeta_n.
 xi: \xi (gauge fixing parameter)
 
 mpsi: fermion mass (linear)
 
 
 
 For convenience we use the loop label L.
 The Power of L gives the respective loop order of the tagged terms.
 For L=1 one obtains the result formulae in the publication.
   
 The file contains the following expressions:
 
 
 
 betae2=\beta_{e^2}
 
 betag2=\beta_{g^2}
 
 betal2=\beta_{\lambda^2}
 
 betah=\beta_{h}
 
 betaMpsiS=\beta_{\bar{\Psi}\Psi}
 
 
 
 gammaA=\gamma_{A}
 
 gammapsi=\gamma_{\Psi}
 
 gammaphi=\gamma_{\phi}
 
 gammaphi2=\gamma_{\phi^2}
 
 gammaMphi2=\gamma_{M^2_\phi}
 
 gammaMpsiS=\gamma_{\bar{\Psi}\Psi}
 
 gammaMpsiA=\gamma_{\bar{\Psi}T_A\Psi}


*)

betae2 = (

   + e^2 * (  - ep )

       + L*e^4*N * ( 8/3 )

       + L^2*e^4*g^2*N * (  - 4 )

       + L^2*e^6*N * ( 8 )

       + L^3*e^4*g^4*N * ( 12 )

       + L^3*e^4*g^4*N^2 * ( 14 )

       + L^3*e^6*g^2*N * (  - 6 )

       + L^3*e^8*N * (  - 4 )

       + L^3*e^8*N^2 * (  - 88/9 )

       + L^4*e^4*g^2*lambda^4*N * ( 576 )

       + L^4*e^4*g^4*lambda^2*N * (  - 240 )

       + L^4*e^4*g^6*N * (  - 140/3 - 4*z3 )

       + L^4*e^4*g^6*N^2 * (  - 1196/9 + 32/3*z3 )

       + L^4*e^4*g^6*N^3 * (  - 12 )

       + L^4*e^6*g^4*N * ( 86/3 - 224*z3 )

       + L^4*e^6*g^4*N^2 * ( 178 - 288*z3 )

       + L^4*e^8*g^2*N * (  - 6 + 144*z3 )

       + L^4*e^8*g^2*N^2 * ( 644/9 )

       + L^4*e^10*N * (  - 92 )

       + L^4*e^10*N^2 * ( 1520/27 - 1664/9*z3 )

       + L^4*e^10*N^3 * (  - 2464/243 )

);

Print["betae2 loaded."];

 betag2 = (

   + g^2 * (  - ep )

       + L*g^4 * ( 6 )

       + L*g^4*N * ( 4 )

       + L*e^2*g^2 * (  - 12 )

       + L^2*g^2*lambda^4 * ( 96 )

       + L^2*g^4*lambda^2 * (  - 96 )

       + L^2*g^6 * (  - 9/2 )

       + L^2*g^6*N * (  - 24 )

       + L^2*e^2*g^4 * ( 48 )

       + L^2*e^2*g^4*N * ( 20 )

       + L^2*e^4*g^2 * (  - 6 )

       + L^2*e^4*g^2*N * ( 40/3 )

       + L^3*g^2*lambda^6 * (  - 1728 )

       + L^3*g^4*lambda^4 * ( 2184 )

       + L^3*g^4*lambda^4*N * (  - 720 )

       + L^3*g^6*lambda^2 * ( 1008 )

       + L^3*g^6*lambda^2*N * ( 720 )

       + L^3*g^8 * (  - 697/8 + 114*z3 )

       + L^3*g^8*N * ( 67/4 + 108*z3 )

       + L^3*g^8*N^2 * ( 28 )

       + L^3*e^2*g^4*lambda^2 * ( 96 )

       + L^3*e^2*g^6 * (  - 348 + 72*z3 )

       + L^3*e^2*g^6*N * (  - 158 + 96*z3 )

       + L^3*e^4*g^4 * ( 327/2 - 504*z3 )

       + L^3*e^4*g^4*N * ( 49 - 432*z3 )

       + L^3*e^4*g^4*N^2 * (  - 32 )

       + L^3*e^6*g^2 * (  - 258 )

       + L^3*e^6*g^2*N * ( 184 - 192*z3 )

       + L^3*e^6*g^2*N^2 * ( 560/27 )

       + L^4*g^2*lambda^8 * ( 224640 )

       + L^4*g^4*lambda^6 * (  - 262080 + 82944*z3 )

       + L^4*g^4*lambda^6*N * ( 4608 )

       + L^4*g^6*lambda^4 * (  - 35640 - 43200*z3 )

       + L^4*g^6*lambda^4*N * (  - 20320 + 10368*z3 )

       + L^4*g^6*lambda^4*N^2 * (  - 192 )

       + L^4*g^8*lambda^2 * (  - 5658 - 6048*z3 )

       + L^4*g^8*lambda^2*N * (  - 10928 - 10368*z3 )

       + L^4*g^8*lambda^2*N^2 * ( 192 )

       + L^4*g^10 * ( 30529/32 - 1720*z5 + 342*z4 + 10*z3 )

       + L^4*g^10*N * ( 9907/4 - 1680*z5 + 552*z4 - 2648*z3 )

       + L^4*g^10*N^2 * (  - 1798/3 + 216*z4 - 1000*z3 )

       + L^4*g^10*N^3 * ( 88/3 )

       + L^4*e^2*g^4*lambda^4 * (  - 19560 )

       + L^4*e^2*g^4*lambda^4*N * (  - 9648 + 6912*z3 )

       + L^4*e^2*g^6*lambda^2 * ( 4656 + 5760*z3 )

       + L^4*e^2*g^6*lambda^2*N * ( 4000 - 6912*z3 )

       + L^4*e^2*g^8 * ( 19659/8 - 1460*z5 - 918*z4 + 3386*z3 )

       + L^4*e^2*g^8*N * ( 27133/12 - 1400*z5 - 756*z4 + 2056*z3 )

       + L^4*e^2*g^8*N^2 * ( 216 + 96*z4 - 640*z3 )

       + L^4*e^4*g^4*lambda^2 * (  - 456 + 5760*z3 )

       + L^4*e^4*g^4*lambda^2*N * ( 14944/3 )

       + L^4*e^4*g^6 * (  - 16949/4 + 2640*z5 - 432*z4 + 6024*z3 )

       + L^4*e^4*g^6*N * (  - 38065/9 + 1920*z5 - 528*z4 + 22264/3*z3 )

       + L^4*e^4*g^6*N^2 * (  - 1022/9 - 640*z5 + 64*z4 + 928*z3 )

       + L^4*e^6*g^4 * ( 9899/2 + 10800*z5 + 1512*z4 - 7464*z3 )

       + L^4*e^6*g^4*N * ( 35/3 + 10080*z5 + 912*z4 - 9856/3*z3 )

       + L^4*e^6*g^4*N^2 * (  - 110956/81 - 384*z4 + 5312/3*z3 )

       + L^4*e^6*g^4*N^3 * (  - 26000/243 + 256/3*z3 )

       + L^4*e^8*g^2 * ( 1261/2 + 1344*z3 )

       + L^4*e^8*g^2*N * ( 352/3 + 1920*z5 - 288*z3 )

       + L^4*e^8*g^2*N^2 * (  - 1216/27 - 384*z4 + 640*z3 )

       + L^4*e^8*g^2*N^3 * ( 2656/81 - 512/9*z3 )

);

Print[" betag2 loaded."];

 betal2 = (

   + lambda^2 * (  - ep )

       + L*lambda^4 * ( 72 )

       + L*g^2*lambda^2*N * ( 8 )

       + L*g^4*N * (  - 2 )

       + L^2*lambda^6 * (  - 3264 )

       + L^2*g^2*lambda^4*N * (  - 288 )

       + L^2*g^4*lambda^2*N * ( 28 )

       + L^2*g^6*N * ( 16 )

       + L^2*e^2*g^2*lambda^2*N * ( 40 )

       + L^2*e^2*g^4*N * (  - 8 )

       + L^3*lambda^8 * ( 250560 + 165888*z3 )

       + L^3*g^2*lambda^6*N * ( 12384 )

       + L^3*g^4*lambda^4*N * ( 4332 + 7776*z3 )

       + L^3*g^4*lambda^4*N^2 * (  - 864 )

       + L^3*g^6*lambda^2*N * (  - 4395/2 - 936*z3 )

       + L^3*g^6*lambda^2*N^2 * ( 868 )

       + L^3*g^8*N * ( 5/4 - 96*z3 )

       + L^3*g^8*N^2 * (  - 157 )

       + L^3*e^2*g^2*lambda^4*N * (  - 3672 + 3456*z3 )

       + L^3*e^2*g^4*lambda^2*N * ( 1302 - 1824*z3 )

       + L^3*e^2*g^6*N * (  - 22 + 192*z3 )

       + L^3*e^4*g^2*lambda^2*N * (  - 238 + 288*z3 )

       + L^3*e^4*g^2*lambda^2*N^2 * (  - 64 )

       + L^3*e^4*g^4*N * ( 131 - 96*z3 )

       + L^3*e^4*g^4*N^2 * ( 116 )

       + L^4*lambda^10 * (  - 24185088 - 39813120*z5 + 5971968*z4 - 
         25878528*z3 )

       + L^4*g^2*lambda^8*N * (  - 780480 + 995328*z4 - 1990656*z3 )

       + L^4*g^4*lambda^6*N * (  - 929344 - 1105920*z5 - 331776*z4 - 
         476928*z3 )

       + L^4*g^4*lambda^6*N^2 * ( 100992 + 27648*z3 )

       + L^4*g^6*lambda^4*N * ( 211565 + 167040*z5 + 40176*z4 + 7296*z3
          )

       + L^4*g^6*lambda^4*N^2 * (  - 125192 + 31104*z4 - 70272*z3 )

       + L^4*g^6*lambda^4*N^3 * (  - 2304 + 4608*z3 )

       + L^4*g^8*lambda^2*N * ( 9745 + 12560*z5 - 984*z4 + 18708*z3 )

       + L^4*g^8*lambda^2*N^2 * ( 69220/3 - 13440*z5 - 10800*z4 + 16624
         *z3 )

       + L^4*g^8*lambda^2*N^3 * ( 6740/3 - 3648*z3 )

       + L^4*g^10*N * (  - 4473/8 + 1300*z5 - 462*z4 + 1108*z3 )

       + L^4*g^10*N^2 * ( 5156/3 + 2560*z5 + 384*z4 - 720*z3 )

       + L^4*g^10*N^3 * (  - 1544/3 + 672*z3 )

       + L^4*e^2*g^2*lambda^6*N * ( 319392 - 317952*z3 )

       + L^4*e^2*g^4*lambda^4*N * (  - 157288 - 51840*z5 - 8640*z4 + 
         217728*z3 )

       + L^4*e^2*g^4*lambda^4*N^2 * (  - 14328 + 10368*z4 - 20736*z3 )

       + L^4*e^2*g^6*lambda^2*N * ( 30419/6 - 5040*z5 - 4104*z4 + 23120
         *z3 )

       + L^4*e^2*g^6*lambda^2*N^2 * ( 21800/3 - 7296*z4 + 14336*z3 )

       + L^4*e^2*g^8*N * (  - 3380/3 - 2960*z5 + 2088*z4 - 4328*z3 )

       + L^4*e^2*g^8*N^2 * (  - 335 + 1200*z4 - 2464*z3 )

       + L^4*e^4*g^2*lambda^4*N * ( 17244 - 34560*z5 - 15552*z4 + 38016
         *z3 )

       + L^4*e^4*g^2*lambda^4*N^2 * ( 7440 + 2304*z4 - 3072*z3 )

       + L^4*e^4*g^4*lambda^2*N * (  - 14918 + 24000*z5 + 15840*z4 - 
         30544*z3 )

       + L^4*e^4*g^4*lambda^2*N^2 * (  - 107492/9 + 2560*z5 - 64*z4 + 
         25216/3*z3 )

       + L^4*e^4*g^6*N * (  - 1747/2 - 1840*z5 - 2520*z4 + 4464*z3 )

       + L^4*e^4*g^6*N^2 * ( 1100/3 - 2560*z5 - 448*z4 - 2720/3*z3 )

       + L^4*e^6*g^2*lambda^2*N * ( 9302/3 - 2880*z5 - 864*z4 + 1856*z3
          )

       + L^4*e^6*g^2*lambda^2*N^2 * (  - 1000 + 768*z4 + 128*z3 )

       + L^4*e^6*g^2*lambda^2*N^3 * (  - 52000/243 + 512/3*z3 )

       + L^4*e^6*g^4*N * (  - 5884/3 + 320*z5 + 576*z4 + 96*z3 )

       + L^4*e^6*g^4*N^2 * ( 740/3 - 320*z4 + 64/3*z3 )

       + L^4*e^6*g^4*N^3 * ( 8000/243 - 256/3*z3 )

);

Print[" betal2 loaded."];

 betah = (

   + h * (  - 1 - 1/2*ep )

       + L*h*lambda^2 * ( 72 )

       + L*h*g^2*N * ( 6 )

       + L*mpsi*g^3*N * (  - 24 )

       + L^2*h*lambda^4 * (  - 3312 )

       + L^2*h*g^2*lambda^2*N * (  - 288 )

       + L^2*h*g^4*N * ( 9 )

       + L^2*h*e^2*g^2*N * ( 30 )

       + L^2*mpsi*g^3*lambda^2*N * ( 288 )

       + L^2*mpsi*g^5*N * ( 192 )

       + L^2*mpsi*e^2*g^3*N * (  - 96 )

       + L^3*h*lambda^6 * ( 251424 + 165888*z3 )

       + L^3*h*g^2*lambda^4*N * ( 12744 )

       + L^3*h*g^4*lambda^2*N * ( 2484 + 6048*z3 )

       + L^3*h*g^4*lambda^2*N^2 * (  - 864 )

       + L^3*h*g^6*N * (  - 7809/8 - 78*z3 )

       + L^3*h*g^6*N^2 * ( 459 )

       + L^3*h*e^2*g^2*lambda^2*N * (  - 3672 + 3456*z3 )

       + L^3*h*e^2*g^4*N * ( 1281/2 - 936*z3 )

       + L^3*h*e^4*g^2*N * (  - 357/2 + 216*z3 )

       + L^3*h*e^4*g^2*N^2 * (  - 48 )

       + L^3*mpsi*g^3*lambda^4*N * ( 20736 + 20736*z3 )

       + L^3*mpsi*g^5*lambda^2*N * (  - 14688 - 10368*z3 )

       + L^3*mpsi*g^5*lambda^2*N^2 * ( 4608 )

       + L^3*mpsi*g^7*N * ( 15 - 1152*z3 )

       + L^3*mpsi*g^7*N^2 * (  - 1884 )

       + L^3*mpsi*e^2*g^3*lambda^2*N * ( 8064 - 10368*z3 )

       + L^3*mpsi*e^2*g^5*N * (  - 264 + 2304*z3 )

       + L^3*mpsi*e^4*g^3*N * ( 1572 - 1152*z3 )

       + L^3*mpsi*e^4*g^3*N^2 * ( 1392 )

       + L^4*h*lambda^8 * (  - 24297408 - 39813120*z5 + 5971968*z4 - 
         25878528*z3 )

       + L^4*h*g^2*lambda^6*N * (  - 782784 + 995328*z4 - 1990656*z3 )

       + L^4*h*g^4*lambda^4*N * (  - 638112 - 829440*z5 - 279936*z4 - 
         502848*z3 )

       + L^4*h*g^4*lambda^4*N^2 * ( 101088 + 27648*z3 )

       + L^4*h*g^6*lambda^2*N * ( 151341 + 63360*z5 + 34992*z4 - 36288*
         z3 )

       + L^4*h*g^6*lambda^2*N^2 * (  - 92328 + 24192*z4 - 47232*z3 )

       + L^4*h*g^6*lambda^2*N^3 * (  - 2304 + 4608*z3 )

       + L^4*h*g^8*N * ( 6451/2 - 1920*z5 + 1206*z4 + 6351*z3 )

       + L^4*h*g^8*N^2 * ( 9815 - 6720*z5 - 3420*z4 + 3492*z3 )

       + L^4*h*g^8*N^3 * ( 1157 - 1872*z3 )

       + L^4*h*e^2*g^2*lambda^4*N * ( 324216 - 321408*z3 )

       + L^4*h*e^2*g^4*lambda^2*N * (  - 115344 - 40320*z5 + 1728*z4 + 
         144000*z3 )

       + L^4*h*e^2*g^4*lambda^2*N^2 * (  - 14328 + 10368*z4 - 20736*z3
          )

       + L^4*h*e^2*g^6*N * ( 9219/8 - 2580*z5 - 5670*z4 + 16860*z3 )

       + L^4*h*e^2*g^6*N^2 * ( 3848 - 3744*z4 + 7296*z3 )

       + L^4*h*e^4*g^2*lambda^2*N * ( 17244 - 34560*z5 - 15552*z4 + 
         38016*z3 )

       + L^4*h*e^4*g^2*lambda^2*N^2 * ( 7440 + 2304*z4 - 3072*z3 )

       + L^4*h*e^4*g^4*N * (  - 15591/2 + 11760*z5 + 8424*z4 - 15804*z3
          )

       + L^4*h*e^4*g^4*N^2 * (  - 18677/3 + 960*z5 + 240*z4 + 4384*z3 )

       + L^4*h*e^6*g^2*N * ( 4651/2 - 2160*z5 - 648*z4 + 1392*z3 )

       + L^4*h*e^6*g^2*N^2 * (  - 750 + 576*z4 + 96*z3 )

       + L^4*h*e^6*g^2*N^3 * (  - 13000/81 + 128*z3 )

       + L^4*mpsi*g^3*lambda^6*N * (  - 3424896 - 3317760*z5 - 622080*
         z4 + 248832*z3 )

       + L^4*mpsi*g^5*lambda^4*N * ( 746592 + 1244160*z5 + 62208*z4 + 
         518400*z3 )

       + L^4*mpsi*g^5*lambda^4*N^2 * (  - 387072 + 82944*z4 - 276480*z3
          )

       + L^4*mpsi*g^7*lambda^2*N * ( 76494 + 174240*z5 - 25920*z4 + 
         149760*z3 )

       + L^4*mpsi*g^7*lambda^2*N^2 * ( 158256 - 80640*z5 - 88128*z4 + 
         160128*z3 )

       + L^4*mpsi*g^7*lambda^2*N^3 * ( 12672 - 20736*z3 )

       + L^4*mpsi*g^9*N * (  - 13419/2 + 15600*z5 - 5544*z4 + 13296*z3
          )

       + L^4*mpsi*g^9*N^2 * ( 20624 + 30720*z5 + 4608*z4 - 8640*z3 )

       + L^4*mpsi*g^9*N^3 * (  - 6176 + 8064*z3 )

       + L^4*mpsi*e^2*g^3*lambda^4*N * (  - 497664 - 138240*z5 - 124416
         *z4 + 884736*z3 )

       + L^4*mpsi*e^2*g^5*lambda^2*N * ( 41328 - 28800*z5 + 20736*z4 + 
         73728*z3 )

       + L^4*mpsi*e^2*g^5*lambda^2*N^2 * ( 38448 - 41472*z4 + 82944*z3
          )

       + L^4*mpsi*e^2*g^7*N * (  - 13520 - 35520*z5 + 25056*z4 - 51936*
         z3 )

       + L^4*mpsi*e^2*g^7*N^2 * (  - 4020 + 14400*z4 - 29568*z3 )

       + L^4*mpsi*e^4*g^3*lambda^2*N * (  - 81432 + 149760*z5 + 82944*
         z4 - 170496*z3 )

       + L^4*mpsi*e^4*g^3*lambda^2*N^2 * (  - 65568 + 23040*z5 - 6912*
         z4 + 46080*z3 )

       + L^4*mpsi*e^4*g^5*N * (  - 10482 - 22080*z5 - 30240*z4 + 53568*
         z3 )

       + L^4*mpsi*e^4*g^5*N^2 * ( 4400 - 30720*z5 - 5376*z4 - 10880*z3
          )

       + L^4*mpsi*e^6*g^3*N * (  - 23536 + 3840*z5 + 6912*z4 + 1152*z3
          )

       + L^4*mpsi*e^6*g^3*N^2 * ( 2960 - 3840*z4 + 256*z3 )

       + L^4*mpsi*e^6*g^3*N^3 * ( 32000/81 - 1024*z3 )

);

Print[" betah loaded."];

 betaMpsiS = (

   + mpsi * (  - 1 )

       + L*mpsi*g^2 * ( 3 )

       + L*mpsi*e^2 * (  - 6 )

       + L^2*h*g^3 * (  - 4 )

       + L^2*mpsi*g^4 * (  - 9/4 )

       + L^2*mpsi*g^4*N * (  - 7 )

       + L^2*mpsi*e^2*g^2 * ( 24 )

       + L^2*mpsi*e^4 * (  - 3 )

       + L^2*mpsi*e^4*N * ( 20/3 )

       + L^3*h*g^3*lambda^2 * ( 120 )

       + L^3*h*g^5 * ( 22 )

       + L^3*h*g^5*N * ( 20 )

       + L^3*h*e^2*g^3 * ( 4 )

       + L^3*mpsi*g^2*lambda^4 * (  - 348 )

       + L^3*mpsi*g^4*lambda^2 * ( 240 )

       + L^3*mpsi*g^6 * (  - 697/16 + 57*z3 )

       + L^3*mpsi*g^6*N * ( 23/4 + 48*z3 )

       + L^3*mpsi*g^6*N^2 * (  - 11 )

       + L^3*mpsi*e^2*g^4 * (  - 174 + 36*z3 )

       + L^3*mpsi*e^2*g^4*N * (  - 137/2 + 72*z3 )

       + L^3*mpsi*e^4*g^2 * ( 327/4 - 252*z3 )

       + L^3*mpsi*e^4*g^2*N * ( 84 - 288*z3 )

       + L^3*mpsi*e^6 * (  - 129 )

       + L^3*mpsi*e^6*N * ( 92 - 96*z3 )

       + L^3*mpsi*e^6*N^2 * ( 280/27 )

       + L^4*h*g^3*lambda^4 * (  - 12048 + 3456*z3 )

       + L^4*h*g^5*lambda^2 * (  - 528 - 2304*z3 )

       + L^4*h*g^5*lambda^2*N * (  - 640 )

       + L^4*h*g^7 * (  - 261/4 - 132*z3 )

       + L^4*h*g^7*N * (  - 566/3 - 320*z3 )

       + L^4*h*g^7*N^2 * ( 176/3 )

       + L^4*h*e^2*g^3*lambda^2 * (  - 864 )

       + L^4*h*e^2*g^5 * ( 162 + 96*z3 )

       + L^4*h*e^2*g^5*N * ( 206 - 288*z3 )

       + L^4*h*e^4*g^3 * (  - 19 + 240*z3 )

       + L^4*h*e^4*g^3*N * ( 1868/9 )

       + L^4*mpsi*g^2*lambda^6 * ( 13536 )

       + L^4*mpsi*g^4*lambda^4 * (  - 11484 + 6048*z3 )

       + L^4*mpsi*g^4*lambda^4*N * ( 3344 )

       + L^4*mpsi*g^6*lambda^2 * (  - 2046 - 1440*z3 )

       + L^4*mpsi*g^6*lambda^2*N * (  - 1208 - 1728*z3 )

       + L^4*mpsi*g^8 * ( 30529/64 - 860*z5 + 171*z4 + 5*z3 )

       + L^4*mpsi*g^8*N * ( 8747/8 - 800*z5 + 306*z4 - 1201*z3 )

       + L^4*mpsi*g^8*N^2 * (  - 370 + 144*z4 - 288*z3 )

       + L^4*mpsi*g^8*N^3 * (  - 19 + 48*z3 )

       + L^4*mpsi*e^2*g^2*lambda^4 * ( 588 )

       + L^4*mpsi*e^2*g^4*lambda^2 * ( 384 + 1728*z3 )

       + L^4*mpsi*e^2*g^6 * ( 19659/16 - 730*z5 - 459*z4 + 1693*z3 )

       + L^4*mpsi*e^2*g^6*N * ( 7885/12 - 640*z5 - 216*z4 + 912*z3 )

       + L^4*mpsi*e^2*g^6*N^2 * (  - 320/3 + 144*z4 - 448*z3 )

       + L^4*mpsi*e^4*g^4 * (  - 16949/8 + 1320*z5 - 216*z4 + 3012*z3 )

       + L^4*mpsi*e^4*g^4*N * (  - 16004/9 + 1200*z5 - 768*z4 + 12728/3
         *z3 )

       + L^4*mpsi*e^4*g^4*N^2 * ( 1774/9 - 240*z4 + 848/3*z3 )

       + L^4*mpsi*e^6*g^2 * ( 9899/4 + 5400*z5 + 756*z4 - 3732*z3 )

       + L^4*mpsi*e^6*g^2*N * (  - 2308/3 + 5760*z5 + 672*z4 - 6320/3*
         z3 )

       + L^4*mpsi*e^6*g^2*N^2 * (  - 35228/81 - 384*z4 + 2560/3*z3 )

       + L^4*mpsi*e^8 * ( 1261/4 + 672*z3 )

       + L^4*mpsi*e^8*N * ( 176/3 + 960*z5 - 144*z3 )

       + L^4*mpsi*e^8*N^2 * (  - 608/27 - 192*z4 + 320*z3 )

       + L^4*mpsi*e^8*N^3 * ( 1328/81 - 256/9*z3 )

);

Print[" betaMpsiS loaded."];

 gammaA = (

   + L*e^2*N * ( 8/3 )

       + L^2*e^2*g^2*N * (  - 4 )

       + L^2*e^4*N * ( 8 )

       + L^3*e^2*g^4*N * ( 12 )

       + L^3*e^2*g^4*N^2 * ( 14 )

       + L^3*e^4*g^2*N * (  - 6 )

       + L^3*e^6*N * (  - 4 )

       + L^3*e^6*N^2 * (  - 88/9 )

       + L^4*e^2*g^2*lambda^4*N * ( 576 )

       + L^4*e^2*g^4*lambda^2*N * (  - 240 )

       + L^4*e^2*g^6*N * (  - 140/3 - 4*z3 )

       + L^4*e^2*g^6*N^2 * (  - 1196/9 + 32/3*z3 )

       + L^4*e^2*g^6*N^3 * (  - 12 )

       + L^4*e^4*g^4*N * ( 86/3 - 224*z3 )

       + L^4*e^4*g^4*N^2 * ( 178 - 288*z3 )

       + L^4*e^6*g^2*N * (  - 6 + 144*z3 )

       + L^4*e^6*g^2*N^2 * ( 644/9 )

       + L^4*e^8*N * (  - 92 )

       + L^4*e^8*N^2 * ( 1520/27 - 1664/9*z3 )

       + L^4*e^8*N^3 * (  - 2464/243 )

);

Print[" gammaA loaded."];

 gammapsi = (

   + L*g^2 * ( 1 )

       + L*e^2 * ( 2 - 2*xi )

       + L^2*g^4 * (  - 1/4 )

       + L^2*g^4*N * (  - 3 )

       + L^2*e^2*g^2 * (  - 4 )

       + L^2*e^4 * (  - 3 )

       + L^2*e^4*N * (  - 4 )

       + L^3*g^2*lambda^4 * (  - 132 )

       + L^3*g^4*lambda^2 * ( 48 )

       + L^3*g^6 * (  - 15/16 + 3*z3 )

       + L^3*g^6*N * ( 47/4 )

       + L^3*g^6*N^2 * (  - 3 )

       + L^3*e^2*g^4 * ( 4 + 12*z3 )

       + L^3*e^2*g^4*N * ( 5/2 + 24*z3 )

       + L^3*e^4*g^2 * (  - 51/4 + 12*z3 )

       + L^3*e^4*g^2*N * ( 3 )

       + L^3*e^6 * ( 3 )

       + L^3*e^6*N * ( 6 )

       + L^3*e^6*N^2 * ( 40/9 )

       + L^4*g^2*lambda^6 * ( 5472 )

       + L^4*g^4*lambda^4 * (  - 2564 + 864*z3 )

       + L^4*g^4*lambda^4*N * ( 1344 )

       + L^4*g^6*lambda^2 * (  - 558 + 192*z3 )

       + L^4*g^6*lambda^2*N * (  - 696 )

       + L^4*g^8 * ( 4465/64 - 20*z5 - 15*z4 - 36*z3 )

       + L^4*g^8*N * ( 835/24 - 18*z4 - 107*z3 )

       + L^4*g^8*N^2 * (  - 146/3 )

       + L^4*g^8*N^3 * (  - 3 + 16*z3 )

       + L^4*e^2*g^2*lambda^4 * ( 1716 )

       + L^4*e^2*g^4*lambda^2 * (  - 512 )

       + L^4*e^2*g^6 * ( 2279/48 - 30*z5 - 9*z4 - 29*z3 )

       + L^4*e^2*g^6*N * (  - 2803/12 + 72*z4 - 152*z3 )

       + L^4*e^2*g^6*N^2 * (  - 146/3 + 48*z4 - 160*z3 )

       + L^4*e^4*g^4 * ( 803/8 - 200*z5 + 72*z4 - 48*z3 )

       + L^4*e^4*g^4*N * ( 3994/9 - 560*z5 - 16*z4 + 820/3*z3 )

       + L^4*e^4*g^4*N^2 * ( 488/9 + 16*z4 - 80/3*z3 )

       + L^4*e^6*g^2 * (  - 1277/12 + 520*z5 - 36*z4 - 444*z3 )

       + L^4*e^6*g^2*N * (  - 86/3 + 64*z4 - 352/3*z3 )

       + L^4*e^6*g^2*N^2 * (  - 7904/243 + 64/3*z3 )

       + L^4*e^8 * (  - 1027/4 + 1280*z5 - 800*z3 )

       + L^4*e^8*N * ( 920/3 - 128*z3 )

       + L^4*e^8*N^2 * ( 608/9 - 64*z3 )

       + L^4*e^8*N^3 * ( 560/81 )

);

Print[" gammapsi loaded."];

 gammaphi = (

   + L*g^2*N * ( 4 )

       + L^2*lambda^4 * ( 96 )

       + L^2*g^4*N * (  - 10 )

       + L^2*e^2*g^2*N * ( 20 )

       + L^3*lambda^6 * (  - 1728 )

       + L^3*g^2*lambda^4*N * (  - 720 )

       + L^3*g^4*lambda^2*N * ( 240 )

       + L^3*g^6*N * ( 21/4 + 12*z3 )

       + L^3*g^6*N^2 * ( 50 )

       + L^3*e^2*g^4*N * (  - 21 - 48*z3 )

       + L^3*e^4*g^2*N * (  - 119 + 144*z3 )

       + L^3*e^4*g^2*N^2 * (  - 32 )

       + L^4*lambda^8 * ( 224640 )

       + L^4*g^2*lambda^6*N * ( 4608 )

       + L^4*g^4*lambda^4*N * (  - 11648 + 10368*z3 )

       + L^4*g^4*lambda^4*N^2 * (  - 192 )

       + L^4*g^6*lambda^2*N * (  - 3984 + 768*z3 )

       + L^4*g^6*lambda^2*N^2 * (  - 1216 )

       + L^4*g^8*N * ( 290 - 80*z5 - 60*z4 - 246*z3 )

       + L^4*g^8*N^2 * ( 422/3 - 72*z4 - 424*z3 )

       + L^4*g^8*N^3 * ( 202/3 - 96*z3 )

       + L^4*e^2*g^2*lambda^4*N * (  - 9648 + 6912*z3 )

       + L^4*e^2*g^4*lambda^2*N * (  - 944 )

       + L^4*e^2*g^6*N * ( 11363/12 - 120*z5 - 324*z4 + 232*z3 )

       + L^4*e^2*g^6*N^2 * ( 1288/3 - 192*z4 + 256*z3 )

       + L^4*e^4*g^4*N * (  - 673 - 480*z5 + 1008*z4 - 1064*z3 )

       + L^4*e^4*g^4*N^2 * (  - 4570/9 - 640*z5 + 544*z4 + 1088/3*z3 )

       + L^4*e^6*g^2*N * ( 4651/3 - 1440*z5 - 432*z4 + 928*z3 )

       + L^4*e^6*g^2*N^2 * (  - 500 + 384*z4 + 64*z3 )

       + L^4*e^6*g^2*N^3 * (  - 26000/243 + 256/3*z3 )

);

Print[" gammaphi loaded."];

 gammaphi2 = (

   + L*lambda^2 * (  - 24 )

       + L^2*lambda^4 * ( 576 )

       + L^2*g^2*lambda^2*N * ( 96 )

       + L^2*g^4*N * (  - 8 )

       + L^3*lambda^6 * (  - 50112 )

       + L^3*g^2*lambda^4*N * (  - 2304 )

       + L^3*g^4*lambda^2*N * (  - 132 - 1440*z3 )

       + L^3*g^4*lambda^2*N^2 * ( 288 )

       + L^3*g^6*N * ( 288 - 96*z3 )

       + L^3*g^6*N^2 * (  - 128 )

       + L^3*e^2*g^2*lambda^2*N * ( 1224 - 1152*z3 )

       + L^3*e^2*g^4*N * (  - 224 + 288*z3 )

       + L^4*lambda^8 * ( 5170176 + 995328*z4 + 497664*z3 )

       + L^4*g^2*lambda^6*N * ( 180288 + 55296*z3 )

       + L^4*g^4*lambda^4*N * ( 91104 + 20736*z4 + 138240*z3 )

       + L^4*g^4*lambda^4*N^2 * (  - 16896 - 4608*z3 )

       + L^4*g^6*lambda^2*N * (  - 38967 + 17280*z5 - 9936*z4 + 15360*
         z3 )

       + L^4*g^6*lambda^2*N^2 * ( 19416 - 5760*z4 + 8064*z3 )

       + L^4*g^6*lambda^2*N^3 * ( 768 - 1536*z3 )

       + L^4*g^8*N * (  - 1423/2 + 2520*z5 - 1008*z4 - 1344*z3 )

       + L^4*g^8*N^2 * (  - 2604 + 2240*z5 + 432*z4 + 160*z3 )

       + L^4*g^8*N^3 * (  - 352 + 576*z3 )

       + L^4*e^2*g^2*lambda^4*N * (  - 56448 + 55296*z3 )

       + L^4*e^2*g^4*lambda^2*N * ( 24152 + 9600*z5 - 4032*z4 - 23424*
         z3 )

       + L^4*e^2*g^4*lambda^2*N^2 * ( 4776 - 3456*z4 + 6912*z3 )

       + L^4*e^2*g^6*N * ( 708 + 800*z5 + 2880*z4 - 7232*z3 )

       + L^4*e^2*g^6*N^2 * (  - 1068 + 1152*z4 - 2304*z3 )

       + L^4*e^4*g^2*lambda^2*N * (  - 5748 + 11520*z5 + 5184*z4 - 
         12672*z3 )

       + L^4*e^4*g^2*lambda^2*N^2 * (  - 2480 - 768*z4 + 1024*z3 )

       + L^4*e^4*g^4*N * ( 2262 - 4160*z5 - 2304*z4 + 4736*z3 )

       + L^4*e^4*g^4*N^2 * ( 5464/3 - 640*z5 + 192*z4 - 1280*z3 )

);

Print[" gammaphi2 loaded."];

 gammaMphi2 = (

   + L*lambda^2 * (  - 24 )

       + L*g^2*N * (  - 4 )

       + L^2*lambda^4 * ( 480 )

       + L^2*g^2*lambda^2*N * ( 96 )

       + L^2*g^4*N * ( 2 )

       + L^2*e^2*g^2*N * (  - 20 )

       + L^3*lambda^6 * (  - 48384 )

       + L^3*g^2*lambda^4*N * (  - 1584 )

       + L^3*g^4*lambda^2*N * (  - 372 - 1440*z3 )

       + L^3*g^4*lambda^2*N^2 * ( 288 )

       + L^3*g^6*N * ( 1131/4 - 108*z3 )

       + L^3*g^6*N^2 * (  - 178 )

       + L^3*e^2*g^2*lambda^2*N * ( 1224 - 1152*z3 )

       + L^3*e^2*g^4*N * (  - 203 + 336*z3 )

       + L^3*e^4*g^2*N * ( 119 - 144*z3 )

       + L^3*e^4*g^2*N^2 * ( 32 )

       + L^4*lambda^8 * ( 4945536 + 995328*z4 + 497664*z3 )

       + L^4*g^2*lambda^6*N * ( 175680 + 55296*z3 )

       + L^4*g^4*lambda^4*N * ( 102752 + 20736*z4 + 127872*z3 )

       + L^4*g^4*lambda^4*N^2 * (  - 16704 - 4608*z3 )

       + L^4*g^6*lambda^2*N * (  - 34983 + 17280*z5 - 9936*z4 + 14592*
         z3 )

       + L^4*g^6*lambda^2*N^2 * ( 20632 - 5760*z4 + 8064*z3 )

       + L^4*g^6*lambda^2*N^3 * ( 768 - 1536*z3 )

       + L^4*g^8*N * (  - 2003/2 + 2600*z5 - 948*z4 - 1098*z3 )

       + L^4*g^8*N^2 * (  - 8234/3 + 2240*z5 + 504*z4 + 584*z3 )

       + L^4*g^8*N^3 * (  - 1258/3 + 672*z3 )

       + L^4*e^2*g^2*lambda^4*N * (  - 46800 + 48384*z3 )

       + L^4*e^2*g^4*lambda^2*N * ( 25096 + 9600*z5 - 4032*z4 - 23424*
         z3 )

       + L^4*e^2*g^4*lambda^2*N^2 * ( 4776 - 3456*z4 + 6912*z3 )

       + L^4*e^2*g^6*N * (  - 2867/12 + 920*z5 + 3204*z4 - 7464*z3 )

       + L^4*e^2*g^6*N^2 * (  - 4492/3 + 1344*z4 - 2560*z3 )

       + L^4*e^4*g^2*lambda^2*N * (  - 5748 + 11520*z5 + 5184*z4 - 
         12672*z3 )

       + L^4*e^4*g^2*lambda^2*N^2 * (  - 2480 - 768*z4 + 1024*z3 )

       + L^4*e^4*g^4*N * ( 2935 - 3680*z5 - 3312*z4 + 5800*z3 )

       + L^4*e^4*g^4*N^2 * ( 20962/9 - 352*z4 - 4928/3*z3 )

       + L^4*e^6*g^2*N * (  - 4651/3 + 1440*z5 + 432*z4 - 928*z3 )

       + L^4*e^6*g^2*N^2 * ( 500 - 384*z4 - 64*z3 )

       + L^4*e^6*g^2*N^3 * ( 26000/243 - 256/3*z3 )

);

Print[" gammaMphi2 loaded."];

 gammaMpsiS = (

   + L*g^2 * (  - 3 )

       + L*e^2 * ( 6 )

       + L^2*mpsi^(-1)*h*g^3 * ( 4 )

       + L^2*g^4 * ( 9/4 )

       + L^2*g^4*N * ( 7 )

       + L^2*e^2*g^2 * (  - 24 )

       + L^2*e^4 * ( 3 )

       + L^2*e^4*N * (  - 20/3 )

       + L^3*mpsi^(-1)*h*g^3*lambda^2 * (  - 120 )

       + L^3*mpsi^(-1)*h*g^5 * (  - 22 )

       + L^3*mpsi^(-1)*h*g^5*N * (  - 20 )

       + L^3*mpsi^(-1)*h*e^2*g^3 * (  - 4 )

       + L^3*g^2*lambda^4 * ( 348 )

       + L^3*g^4*lambda^2 * (  - 240 )

       + L^3*g^6 * ( 697/16 - 57*z3 )

       + L^3*g^6*N * (  - 23/4 - 48*z3 )

       + L^3*g^6*N^2 * ( 11 )

       + L^3*e^2*g^4 * ( 174 - 36*z3 )

       + L^3*e^2*g^4*N * ( 137/2 - 72*z3 )

       + L^3*e^4*g^2 * (  - 327/4 + 252*z3 )

       + L^3*e^4*g^2*N * (  - 84 + 288*z3 )

       + L^3*e^6 * ( 129 )

       + L^3*e^6*N * (  - 92 + 96*z3 )

       + L^3*e^6*N^2 * (  - 280/27 )

       + L^4*mpsi^(-1)*h*g^3*lambda^4 * ( 12048 - 3456*z3 )

       + L^4*mpsi^(-1)*h*g^5*lambda^2 * ( 528 + 2304*z3 )

       + L^4*mpsi^(-1)*h*g^5*lambda^2*N * ( 640 )

       + L^4*mpsi^(-1)*h*g^7 * ( 261/4 + 132*z3 )

       + L^4*mpsi^(-1)*h*g^7*N * ( 566/3 + 320*z3 )

       + L^4*mpsi^(-1)*h*g^7*N^2 * (  - 176/3 )

       + L^4*mpsi^(-1)*h*e^2*g^3*lambda^2 * ( 864 )

       + L^4*mpsi^(-1)*h*e^2*g^5 * (  - 162 - 96*z3 )

       + L^4*mpsi^(-1)*h*e^2*g^5*N * (  - 206 + 288*z3 )

       + L^4*mpsi^(-1)*h*e^4*g^3 * ( 19 - 240*z3 )

       + L^4*mpsi^(-1)*h*e^4*g^3*N * (  - 1868/9 )

       + L^4*g^2*lambda^6 * (  - 13536 )

       + L^4*g^4*lambda^4 * ( 11484 - 6048*z3 )

       + L^4*g^4*lambda^4*N * (  - 3344 )

       + L^4*g^6*lambda^2 * ( 2046 + 1440*z3 )

       + L^4*g^6*lambda^2*N * ( 1208 + 1728*z3 )

       + L^4*g^8 * (  - 30529/64 + 860*z5 - 171*z4 - 5*z3 )

       + L^4*g^8*N * (  - 8747/8 + 800*z5 - 306*z4 + 1201*z3 )

       + L^4*g^8*N^2 * ( 370 - 144*z4 + 288*z3 )

       + L^4*g^8*N^3 * ( 19 - 48*z3 )

       + L^4*e^2*g^2*lambda^4 * (  - 588 )

       + L^4*e^2*g^4*lambda^2 * (  - 384 - 1728*z3 )

       + L^4*e^2*g^6 * (  - 19659/16 + 730*z5 + 459*z4 - 1693*z3 )

       + L^4*e^2*g^6*N * (  - 7885/12 + 640*z5 + 216*z4 - 912*z3 )

       + L^4*e^2*g^6*N^2 * ( 320/3 - 144*z4 + 448*z3 )

       + L^4*e^4*g^4 * ( 16949/8 - 1320*z5 + 216*z4 - 3012*z3 )

       + L^4*e^4*g^4*N * ( 16004/9 - 1200*z5 + 768*z4 - 12728/3*z3 )

       + L^4*e^4*g^4*N^2 * (  - 1774/9 + 240*z4 - 848/3*z3 )

       + L^4*e^6*g^2 * (  - 9899/4 - 5400*z5 - 756*z4 + 3732*z3 )

       + L^4*e^6*g^2*N * ( 2308/3 - 5760*z5 - 672*z4 + 6320/3*z3 )

       + L^4*e^6*g^2*N^2 * ( 35228/81 + 384*z4 - 2560/3*z3 )

       + L^4*e^8 * (  - 1261/4 - 672*z3 )

       + L^4*e^8*N * (  - 176/3 - 960*z5 + 144*z3 )

       + L^4*e^8*N^2 * ( 608/27 + 192*z4 - 320*z3 )

       + L^4*e^8*N^3 * (  - 1328/81 + 256/9*z3 )

);

Print[" gammaMpsiS loaded."];

 gammaMpsiA = (

   + L*g^2 * (  - 3 )

       + L*e^2 * ( 6 )

       + L^2*g^4 * ( 9/4 )

       + L^2*g^4*N * ( 7 )

       + L^2*e^2*g^2 * (  - 24 )

       + L^2*e^4 * ( 3 )

       + L^2*e^4*N * (  - 20/3 )

       + L^3*g^2*lambda^4 * ( 348 )

       + L^3*g^4*lambda^2 * (  - 240 )

       + L^3*g^6 * ( 697/16 - 57*z3 )

       + L^3*g^6*N * (  - 151/4 )

       + L^3*g^6*N^2 * ( 11 )

       + L^3*e^2*g^4 * ( 174 - 36*z3 )

       + L^3*e^2*g^4*N * ( 137/2 - 72*z3 )

       + L^3*e^4*g^2 * (  - 327/4 + 252*z3 )

       + L^3*e^4*g^2*N * ( 60 )

       + L^3*e^6 * ( 129 )

       + L^3*e^6*N * (  - 92 + 96*z3 )

       + L^3*e^6*N^2 * (  - 280/27 )

       + L^4*g^2*lambda^6 * (  - 13536 )

       + L^4*g^4*lambda^4 * ( 11484 - 6048*z3 )

       + L^4*g^4*lambda^4*N * (  - 3344 )

       + L^4*g^6*lambda^2 * ( 2046 + 1440*z3 )

       + L^4*g^6*lambda^2*N * ( 2456 )

       + L^4*g^8 * (  - 30529/64 + 860*z5 - 171*z4 - 5*z3 )

       + L^4*g^8*N * (  - 2475/8 + 160*z5 - 90*z4 + 689*z3 )

       + L^4*g^8*N^2 * ( 98 )

       + L^4*g^8*N^3 * ( 19 - 48*z3 )

       + L^4*e^2*g^2*lambda^4 * (  - 588 )

       + L^4*e^2*g^4*lambda^2 * (  - 384 - 1728*z3 )

       + L^4*e^2*g^6 * (  - 19659/16 + 730*z5 + 459*z4 - 1693*z3 )

       + L^4*e^2*g^6*N * (  - 9805/12 - 216*z4 + 496*z3 )

       + L^4*e^2*g^6*N^2 * ( 320/3 - 144*z4 + 448*z3 )

       + L^4*e^4*g^4 * ( 16949/8 - 1320*z5 + 216*z4 - 3012*z3 )

       + L^4*e^4*g^4*N * ( 4052/9 + 400*z5 + 336*z4 - 7448/3*z3 )

       + L^4*e^4*g^4*N^2 * (  - 1966/9 - 48*z4 + 304/3*z3 )

       + L^4*e^6*g^2 * (  - 9899/4 - 5400*z5 - 756*z4 + 3732*z3 )

       + L^4*e^6*g^2*N * ( 1828/3 + 192*z4 - 3472/3*z3 )

       + L^4*e^6*g^2*N^2 * ( 8732/81 - 256/3*z3 )

       + L^4*e^8 * (  - 1261/4 - 672*z3 )

       + L^4*e^8*N * (  - 176/3 - 960*z5 + 144*z3 )

       + L^4*e^8*N^2 * ( 608/27 + 192*z4 - 320*z3 )

       + L^4*e^8*N^3 * (  - 1328/81 + 256/9*z3 )

);

Print[" gammaMpsiA loaded."];


==> QED3GNYexponents.m <==
(*

 Supplemental material for "Critical behavior of the QED3-Gross-Neveu-Yukawa model
 at four loops", by N. Zerf, P. Marquard, R. Boyack, and J. Maciejko
 
 This file contains explicit expressions for critical exponents and scaling dimensions of
 operators discussed in the paper.
 
 We follow closely the notation used in the paper:
 
 ep=\epsilon  (d=4-ep)
 
 N: number of 4-component Dirac fermion flavours.
 
 z<n>: \zeta_n.
 
 We use the short hands:
 T=N*(15+2*N)+X
 U=15*N+2*N^2+X
 V=Sqrt[9+4*N*(33+N)]
 W=Sqrt[9+132*N+4*N^2]
 X=Sqrt[N*(2916+1521*N+204*N^2+4*N^3)]
 Y=2*N+3
 Z=(-162-51*N-2*N^2+X)*(-3*N-2*N^2+X)*(15*N+2*N^2+X)*(-27-24*N-4*N^2+2*X)
 
 The file contains the following expressions:
 
 
 etaphi=\eta_\phi
 nuinv=1/\nu
 omega=\omega
 
 DeltaSing=\Delta_{\bar{\Psi}\Psi}
 DeltaAdj=\Delta_{\bar{\Psi}T_A\Psi}
 DeltaPhi3=\Delta_{\phi^3}
 
 DeltaGNYSing=\Delta^{GNY}_{\bar{\Psi}\Psi}
 DeltaGNYAdj=\Delta^{GNY}_{\bar{\Psi}T_A\Psi}
 DeltaGNYPhi3=\Delta^{GNY}_{\phi^3}
 
 DeltaQED3=\Delta^{QED_3}_{\bar{\Psi}\Gamma\Psi}
 
*)

etaphi = (

   + ep*Y^(-1) * ( 9 + 2*N )

       + ep^2*Y^(-3) * (  - 245/4 - 567/4*N^(-1) - 100/3*N - 83/9*N^2 )

       + ep^2*X*Y^(-3) * ( 11/18 + 31/12*N^(-1) )

       + ep^3*X^(-1)*Y^(-5) * (  - 11817171/8 - 2001105/2*N^(-1) - 
         4092119/4*N - 9547711/24*N^2 - 172265/2*N^3 - 257792/27*N^4 - 
         35810/81*N^5 - 382/81*N^6 )

       + ep^3*Y^(-5) * ( 128815/12 + 430839/32*N^(-2) + 349083/16*
         N^(-1) - 7899/8*N - 69883/36*N^2 - 69997/162*N^3 - 1753/81*N^4
          )

       + ep^3*Y^(-4)*z3 * ( 10125/2 + 2187/8*N^(-2) + 12393/4*N^(-1) + 
         2595*N + 408*N^2 )

       + ep^4*X^(-3)*Y^(-7) * ( 29169462041649/32 + 2693562473133/8*
         N^(-1) + 35796039394113/32*N + 50200358204619/64*N^2 + 
         21216075011475/64*N^3 + 2550494505043/32*N^4 + 53033822439/8*
         N^5 - 17514395996/9*N^6 - 39031029511/54*N^7 - 2914547240/27*
         N^8 - 2080614790/243*N^9 - 259403140/729*N^10 - 5217620/729*
         N^11 - 13736/243*N^12 )

       + ep^4*X^(-1)*Y^(-6)*z3 * ( 20984265/4 + 24859629/8*N^(-2) + 
         19199673/4*N^(-1) + 27884295/8*N + 3827529/4*N^2 - 42987*N^3
          - 220414/3*N^4 - 118202/9*N^5 - 21220/27*N^6 - 928/81*N^7 )

       + ep^4*Y^(-7) * (  - 986619775/576 - 32496633/32*N^(-3) - 
         427444047/128*N^(-2) - 234270603/64*N^(-1) - 45157177/432*N + 
         113113169/432*N^2 + 117388007/972*N^3 + 62385863/2916*N^4 + 
         798340/729*N^5 - 13835/243*N^6 )

       + ep^4*Y^(-6)*z3 * ( 1716657/8 - 2145447/8*N^(-3) - 4854411/16*
         N^(-2) + 992169/16*N^(-1) + 113905/2*N - 92603/3*N^2 - 142727/
         9*N^3 - 15274/9*N^4 + 4352/81*N^5 )

       + ep^4*Y^(-5)*z5 * (  - 408015/2 - 360855/32*N^(-3) - 1221075/8*
         N^(-2) - 581985/2*N^(-1) - 122285/2*N - 6580*N^2 )

       + ep^4*Y^(-4)*z4 * ( 30375/8 + 6561/32*N^(-2) + 37179/16*N^(-1)
          + 7785/4*N + 306*N^2 )

);

Print["etaphi loaded."];

 nuinv = (

   + ep*Y^(-1) * (  - 13/2 - 5/3*N )

       + ep*X*Y^(-1) * (  - 1/6*N^(-1) )

       + ep^2*X^(-1)*Y^(-3) * ( 110565/4 + 19683*N^(-1) + 82619/4*N + 
         15469/2*N^2 + 3935/3*N^3 + 2234/27*N^4 + 8/9*N^5 )

       + ep^2*Y^(-3) * (  - 1159/12 - 135/2*N^(-1) - 278/9*N - 55/27*
         N^2 - 4/9*N^3 )

       + ep^3*X^(-3)*Y^(-5) * (  - 130727577267/16 - 13645810557/4*
         N^(-1) - 284360399415/32*N - 5046285258*N^2 - 2574954627/2*N^3
          + 820189917/8*N^4 + 173748313*N^5 + 976446587/18*N^6 + 
         78190616/9*N^7 + 20897626/27*N^8 + 8913416/243*N^9 + 197144/
         243*N^10 + 64/9*N^11 )

       + ep^3*X^(-1)*Y^(-4)*z3 * ( 338985 - 59049/4*N^(-2) + 1327509/8*
         N^(-1) + 273285*N + 115590*N^2 + 27302*N^3 + 10184/3*N^4 + 176
         *N^5 + 64/27*N^6 )

       + ep^3*Y^(-5) * ( 108410/9 + 215055/16*N^(-2) + 138267/8*N^(-1)
          + 409319/72*N + 178463/108*N^2 + 103951/486*N^3 - 343/243*N^4
          - 8/9*N^5 )

       + ep^3*Y^(-4)*z3 * (  - 17625 - 35721/4*N^(-2) - 20412*N^(-1) - 
         6790*N - 1104*N^2 - 520/9*N^3 - 32/27*N^4 )

       + ep^4*X^(-5)*Y^(-7) * ( 2220189046630344 + 1144686911357493/2*
         N^(-1) + 123135246795527955/32*N + 120664512807058701/32*N^2
          + 270578786057072775/128*N^3 + 1704759207332589/4*N^4 - 
         21539287327441833/64*N^5 - 11622486444529599/32*N^6 - 
         2907915820117695/16*N^7 - 468032145428947/8*N^8 - 
         25787167241493/2*N^9 - 1951027886626*N^10 - 5299588460666/27*
         N^11 - 327267328484/27*N^12 - 9997943212/27*N^13 - 145515032/
         2187*N^14 + 628746128/2187*N^15 + 1580000/243*N^16 + 3584/81*
         N^17 )

       + ep^4*X^(-3)*Y^(-6)*z3 * (  - 2250750242997/4 + 40291730856*
         N^(-2) - 418906773927/4*N^(-1) - 14572230521391/16*N - 
         12872270330055/16*N^2 - 1803453075855/4*N^3 - 343598497029/2*
         N^4 - 46300750176*N^5 - 9023335658*N^6 - 3824748044/3*N^7 - 
         380455784/3*N^8 - 221753104/27*N^9 - 899984/3*N^10 - 1230464/
         243*N^11 - 256/9*N^12 )

       + ep^4*X^(-1)*Y^(-5)*z5 * ( 1192791015/8 - 59344245/16*N^(-3) + 
         506804445/16*N^(-2) + 1907847675/16*N^(-1) + 92403180*N + 
         32070770*N^2 + 19473845/3*N^3 + 2283650/3*N^4 + 439240/9*N^5
          + 39680/27*N^6 + 1280/81*N^7 )

       + ep^4*X^(-1)*Y^(-4)*z4 * ( 1016955/4 - 177147/16*N^(-2) + 
         3982527/32*N^(-1) + 819855/4*N + 173385/2*N^2 + 40953/2*N^3 + 
         2546*N^4 + 132*N^5 + 16/9*N^6 )

       + ep^4*Y^(-7) * (  - 1521316913/1728 - 14138955/8*N^(-3) - 
         191285469/64*N^(-2) - 147931167/64*N^(-1) - 79605121/648*N + 
         20746565/1296*N^2 + 10260251/1458*N^3 + 12863905/8748*N^4 + 
         965549/2187*N^5 + 12905/243*N^6 - 112/81*N^7 )

       + ep^4*Y^(-6)*z3 * ( 27802591/8 + 1489347/2*N^(-3) + 5733099/2*
         N^(-2) + 34566507/8*N^(-1) + 5044105/3*N + 4557167/9*N^2 + 
         2455226/27*N^3 + 226538/27*N^4 + 64384/243*N^5 + 32/9*N^6 )

       + ep^4*Y^(-5)*z5 * (  - 1366785 + 5828355/16*N^(-3) - 376650*
         N^(-2) - 1554390*N^(-1) - 1641265/3*N - 337940/3*N^2 - 105920/
         9*N^3 - 1600/3*N^4 - 640/81*N^5 )

       + ep^4*Y^(-4)*z4 * (  - 52875/4 - 107163/16*N^(-2) - 15309*
         N^(-1) - 10185/2*N - 828*N^2 - 130/3*N^3 - 8/9*N^4 )

       + 2

);

Print[" nuinv loaded."];

 omega = (

   + ep * ( 1 )

       + ep^2*Y^(-1) * ( 3/2 )

       + ep^3*Y^(-3) * ( 737/4 + 3645/16*N^(-2) + 2619/8*N^(-1) + 1801/
         72*N - 44/27*N^2 + 1/162*N^3 )

       + ep^3*X*Y^(-3) * (  - 23/216 - 9/4*N^(-2) - 23/24*N^(-1) - 1/
         324*N )

       + ep^4*X^(-1)*Y^(-5)*Z^(-1) * ( 7265567237138811/16 + 
         481918932415413/4*N^(-1) + 24281722708889535/32*N + 
         11916599791029111/16*N^2 + 3848833021612869/8*N^3 + 
         869197973315049/4*N^4 + 142782181148097/2*N^5 + 17659088337384
         *N^6 + 3414364140942*N^7 + 533201274936*N^8 + 67219922416*N^9
          + 58135174832/9*N^10 + 11441369728/27*N^11 + 1295722304/81*
         N^12 + 60237056/243*N^13 + 699904/729*N^14 + 2048/2187*N^15 )

       + ep^4*Y^(-5)*Z^(-1) * (  - 268202982610989/32 - 3608821855035/8
         *N^(-2) - 3566205601245*N^(-1) - 82926270999369/8*N - 
         63538984612233/8*N^2 - 4045135873941*N^3 - 2840594662467/2*N^4
          - 352137063447*N^5 - 63563763744*N^6 - 8860630824*N^7 - 
         3060337472/3*N^8 - 2500913392/27*N^9 - 421352608/81*N^10 - 
         1008640/9*N^11 - 341248/729*N^12 - 1024/2187*N^13 )

       + ep^4*Y^(-4)*z3 * (  - 90801/8 - 19683/8*N^(-3) - 388557/32*
         N^(-2) - 290385/16*N^(-1) - 12779/4*N - 351*N^2 )

);

Print[" omega loaded."];

 DeltaSing = (

   + ep*Y^(-1) * (  - 3 )

       + ep * (  - 1 )

       + ep^2*T^(-1)*Y^(-3) * (  - 675/2 )

       + ep^2*T^(-1)*Y^(-2) * (  - 3501/8 )

       + ep^2*T^(-1)*Y^(-1) * (  - 933/8 )

       + ep^2*T^(-1) * (  - 1/8 + N )

       + ep^2*T^(-1)*X*Y^(-3) * (  - 165/4 )

       + ep^2*T^(-1)*X*Y^(-2) * (  - 17 )

       + ep^2*T^(-1)*X*Y^(-1) * (  - 17/4 )

       + ep^2*T^(-1)*X * ( 21/8*N^(-1) )

       + ep^3*T^(-3)*X^(-1)*Y^(-5) * ( 218700000 )

       + ep^3*T^(-3)*X^(-1)*Y^(-4) * ( 26462700 )

       + ep^3*T^(-3)*X^(-1)*Y^(-3) * (  - 68834610 )

       + ep^3*T^(-3)*X^(-1)*Y^(-2) * (  - 232897437/4 )

       + ep^3*T^(-3)*X^(-1)*Y^(-1) * (  - 575603415/16 )

       + ep^3*T^(-3)*X^(-1) * (  - 448733583/16 - 102276249/8*N - 
         87923463/32*N^2 - 112918987/384*N^3 - 3863447/288*N^4 - 10805/
         144*N^5 + 1991/648*N^6 - 23/216*N^7 )

       + ep^3*T^(-3)*Y^(-5) * (  - 1640250 )

       + ep^3*T^(-3)*Y^(-4) * ( 83143179/2 )

       + ep^3*T^(-3)*Y^(-3) * ( 25133733 )

       + ep^3*T^(-3)*Y^(-2) * ( 44270469/16 )

       + ep^3*T^(-3)*Y^(-1) * (  - 16700661/32 )

       + ep^3*T^(-3) * ( 25513083/32 + 5015097/8*N + 315879/2*N^2 + 
         17239*N^3 + 1601/2*N^4 + 12*N^5 )

       + ep^3*T^(-3)*X*Y^(-5) * ( 2230875 )

       + ep^3*T^(-3)*X*Y^(-4) * ( 3615921/2 )

       + ep^3*T^(-3)*X*Y^(-3) * ( 5499759/8 )

       + ep^3*T^(-3)*X*Y^(-2) * ( 5231081/16 )

       + ep^3*T^(-3)*X*Y^(-1) * ( 29700539/192 )

       + ep^3*T^(-3)*X * ( 8657617/576 - 1030077/16*N^(-1) + 11203231/
         3456*N + 317681/1296*N^2 + 5207/864*N^3 )

       + ep^3*Y^(-4)*z3 * (  - 72 )

       + ep^3*Y^(-3)*z3 * (  - 39 )

       + ep^3*Y^(-2)*z3 * ( 87/2 )

       + ep^3*Y^(-1)*z3 * ( 117/4 )

       + ep^3*z3 * (  - 27/16*N^(-2) - 117/8*N^(-1) )

       + ep^4*T^(-5)*X^(-3) * (  - 37692790178244601239/20*N^2 - 
         75090931182548986887/80*N^3 - 4389346491378502563/40*N^4 )

       + ep^4*T^(-5)*X^(-2) * ( 8628751417571283663/64*N + 
         17190050826622985199/256*N^2 + 1004822927456080761/128*N^3 )

       + ep^4*T^(-5)*X^(-2)*z3 * (  - 119327614761382258863355152327/
         10240000000*N - 248967492526834589480333589423/40960000000*N^2
          - 8348022431866248562456944813/10240000000*N^3 - 
         163686714350318599263861663/10240000000*N^4 )

       + ep^4*T^(-5)*X^(-1)*Y^(-7) * (  - 122503608984375 )

       + ep^4*T^(-5)*X^(-1)*Y^(-6) * (  - 207098116723125/2 )

       + ep^4*T^(-5)*X^(-1)*Y^(-6)*z3 * (  - 7015021200000 )

       + ep^4*T^(-5)*X^(-1)*Y^(-5) * (  - 742607529640695/16 )

       + ep^4*T^(-5)*X^(-1)*Y^(-5)*z5 * ( 1020366720000 )

       + ep^4*T^(-5)*X^(-1)*Y^(-5)*z3 * (  - 10085602267440 )

       + ep^4*T^(-5)*X^(-1)*Y^(-4) * (  - 417392234919927/16 )

       + ep^4*T^(-5)*X^(-1)*Y^(-4)*z5 * ( 255091680000 )

       + ep^4*T^(-5)*X^(-1)*Y^(-4)*z4 * ( 76527504000 )

       + ep^4*T^(-5)*X^(-1)*Y^(-4)*z3 * ( 7235705263896 )

       + ep^4*T^(-5)*X^(-1)*Y^(-3) * (  - 2321442052469469/256 )

       + ep^4*T^(-5)*X^(-1)*Y^(-3)*z5 * (  - 907276075200 )

       + ep^4*T^(-5)*X^(-1)*Y^(-3)*z4 * ( 3826375200 )

       + ep^4*T^(-5)*X^(-1)*Y^(-3)*z3 * ( 16103529434565 )

       + ep^4*T^(-5)*X^(-1)*Y^(-2) * ( 642812528155887/512 )

       + ep^4*T^(-5)*X^(-1)*Y^(-2)*z5 * (  - 615408678000 )

       + ep^4*T^(-5)*X^(-1)*Y^(-2)*z4 * (  - 72764901720 )

       + ep^4*T^(-5)*X^(-1)*Y^(-2)*z3 * ( 8713389797712 )

       + ep^4*T^(-5)*X^(-1)*Y^(-1) * ( 9363415334202459/4096 )

       + ep^4*T^(-5)*X^(-1)*Y^(-1)*z5 * (  - 11036258100 )

       + ep^4*T^(-5)*X^(-1)*Y^(-1)*z4 * (  - 19891836630 )

       + ep^4*T^(-5)*X^(-1)*Y^(-1)*z3 * ( 25701989327415/16 )

       + ep^4*T^(-5)*X^(-1) * ( 7629705234911727/4096 + 
         6657001485278209659/10240*N - 136167866771003847/10240*N^2 + 
         3669899385000879/5120*N^3 + 28435188865461/1024*N^4 + 
         7784240711209/1536*N^5 + 1063782406945/1728*N^6 + 239611979261/
         5184*N^7 + 30074834015/15552*N^8 + 876413651/23328*N^9 + 
         896099/2916*N^10 + 1777/972*N^11 )

       + ep^4*T^(-5)*X^(-1)*z5 * ( 98311992300 - 1392885811125/16*N - 
         7107606259425/64*N^2 - 2808819570825/64*N^3 - 277673424975/32*
         N^4 - 3635585775/4*N^5 - 42914250*N^6 + 390975/4*N^7 + 147825/
         2*N^8 + 1350*N^9 )

       + ep^4*T^(-5)*X^(-1)*z4 * ( 13629099690 - 262200097035/32*N - 
         1190726857575/128*N^2 - 85743860985/128*N^3 + 72687631365/64*
         N^4 + 418211505*N^5 + 263331405/4*N^6 + 42252975/8*N^7 + 
         807525/4*N^8 + 2565*N^9 )

       + ep^4*T^(-5)*X^(-1)*z3 * (  - 32538214008909/16 - 
         84157004516425839/4000*N - 168818724111694887/16000*N^2 - 
         23955307128819441/16000*N^3 - 5720079564333/64*N^4 - 
         208588526145/16*N^5 - 4962230463/4*N^6 - 585392903/8*N^7 - 
         9847433/4*N^8 - 382157/9*N^9 - 1120/3*N^10 - 160/81*N^11 )

       + ep^4*T^(-5)*Y^(-7) * ( 1245564843750 )

       + ep^4*T^(-5)*Y^(-7)*z3 * ( 106819641/640 )

       + ep^4*T^(-5)*Y^(-6) * (  - 5496096391875/2 )

       + ep^4*T^(-5)*Y^(-6)*z3 * ( 4897753383936429/6400 )

       + ep^4*T^(-5)*Y^(-5) * (  - 15059311642485/4 )

       + ep^4*T^(-5)*Y^(-5)*z5 * ( 172328601600 )

       + ep^4*T^(-5)*Y^(-5)*z3 * ( 253668545204855769/256000 )

       + ep^4*T^(-5)*Y^(-4) * (  - 23870046472317/16 )

       + ep^4*T^(-5)*Y^(-4)*z5 * ( 206038494720 )

       + ep^4*T^(-5)*Y^(-4)*z4 * ( 7754787072 )

       + ep^4*T^(-5)*Y^(-4)*z3 * ( 233300999383316199/640000 )

       + ep^4*T^(-5)*Y^(-3) * (  - 9271471836627/32 )

       + ep^4*T^(-5)*Y^(-3)*z5 * (  - 52372526400 )

       + ep^4*T^(-5)*Y^(-3)*z4 * ( 6751426464 )

       + ep^4*T^(-5)*Y^(-3)*z3 * ( 23931066585746108781/102400000 )

       + ep^4*T^(-5)*Y^(-2) * (  - 10374846872085/128 )

       + ep^4*T^(-5)*Y^(-2)*z5 * (  - 199242873360 )

       + ep^4*T^(-5)*Y^(-2)*z4 * (  - 6336193896 )

       + ep^4*T^(-5)*Y^(-2)*z3 * ( 324060985558519879779/1024000000 )

       + ep^4*T^(-5)*Y^(-1) * (  - 7795684144773/256 )

       + ep^4*T^(-5)*Y^(-1)*z5 * (  - 113463659520 )

       + ep^4*T^(-5)*Y^(-1)*z4 * (  - 6908260608 )

       + ep^4*T^(-5)*Y^(-1)*z3 * ( 6791057001216052989669/40960000000 )

       + ep^4*T^(-5) * (  - 5919414287455215/128 + 8626930686153/8*N - 
         1116805380183/32*N^2 - 49735823931/16*N^3 - 6232657995/8*N^4
          - 317913531/4*N^5 - 3242202*N^6 + 65906*N^7 + 7734*N^8 + 128*
         N^9 )

       + ep^4*T^(-5)*z5 * ( 293773976415/4 + 484766713035/4*N + 
         238079931615/4*N^2 + 14422775625*N^3 + 1897037640*N^4 + 
         133069560*N^5 + 4437140*N^6 + 52640*N^7 )

       + ep^4*T^(-5)*z4 * ( 2660984136 - 10102332555/4*N - 28797744591/
         4*N^2 - 16877547747/4*N^3 - 1136198259*N^4 - 160409484*N^5 - 
         11806560*N^6 - 405684*N^7 - 4896*N^8 )

       + ep^4*T^(-5)*z3 * ( 15984992568192435/4 + 
         484316556469773461108343/102400000000*N + 
         490198909537488368581047/204800000000*N^2 + 
         30031329632365753517313/102400000000*N^3 + 5443331373/2*N^4 + 
         202810431*N^5 + 16224242*N^6 + 900196/3*N^7 - 54880/9*N^8 - 
         192*N^9 )

       + ep^4*T^(-5)*X*Y^(-7) * (  - 809561334375/4 )

       + ep^4*T^(-5)*X*Y^(-6) * (  - 969245516025/4 )

       + ep^4*T^(-5)*X*Y^(-6)*z3 * (  - 6030871200 )

       + ep^4*T^(-5)*X*Y^(-5) * (  - 4068818745957/32 )

       + ep^4*T^(-5)*X*Y^(-5)*z5 * ( 3149280000 )

       + ep^4*T^(-5)*X*Y^(-5)*z3 * (  - 22342120812 )

       + ep^4*T^(-5)*X*Y^(-4) * (  - 3931287051969/64 )

       + ep^4*T^(-5)*X*Y^(-4)*z5 * (  - 241444800 )

       + ep^4*T^(-5)*X*Y^(-4)*z4 * ( 160613280 )

       + ep^4*T^(-5)*X*Y^(-4)*z3 * (  - 10117066374 )

       + ep^4*T^(-5)*X*Y^(-3) * (  - 32170689547659/1024 )

       + ep^4*T^(-5)*X*Y^(-3)*z5 * (  - 3656664000 )

       + ep^4*T^(-5)*X*Y^(-3)*z4 * (  - 54325080 )

       + ep^4*T^(-5)*X*Y^(-3)*z3 * ( 64538550063/10 )

       + ep^4*T^(-5)*X*Y^(-2) * (  - 1973956745343/160 )

       + ep^4*T^(-5)*X*Y^(-2)*z5 * (  - 1465319160 )

       + ep^4*T^(-5)*X*Y^(-2)*z4 * (  - 190898856 )

       + ep^4*T^(-5)*X*Y^(-2)*z3 * ( 767638038339/200 )

       + ep^4*T^(-5)*X*Y^(-1) * (  - 18597838704247/5120 )

       + ep^4*T^(-5)*X*Y^(-1)*z5 * ( 980902305 )

       + ep^4*T^(-5)*X*Y^(-1)*z4 * ( 23921406 )

       + ep^4*T^(-5)*X*Y^(-1)*z3 * (  - 8353077727671/8000 )

       + ep^4*T^(-5)*X * (  - 7626642821041/6144 + 11082139173/8*N^(-1)
          - 2381636106727/9216*N - 2303038080881/27648*N^2 - 
         664077035387/41472*N^3 - 9000551573/6912*N^4 - 2042473949/
         93312*N^5 + 12722411/5832*N^6 + 247055/3888*N^7 )

       + ep^4*T^(-5)*X*z5 * ( 148132473165/64 + 789189885/4*N^(-1) + 
         78443350965/64*N + 8929405935/32*N^2 + 492759525/16*N^3 + 
         12369155/8*N^4 + 51965/2*N^5 )

       + ep^4*T^(-5)*X*z4 * ( 136068579/128 - 16309786995/128*N - 
         5530238145/64*N^2 - 715457151/32*N^3 - 42733881/16*N^4 - 
         564237/4*N^5 - 2448*N^6 )

       + ep^4*T^(-5)*X*z3 * ( 770857520337/128 + 3056317191/2*N^(-1) - 
         23600369043/128*N + 6935438133/64*N^2 + 1110906351/32*N^3 + 
         198186823/48*N^4 + 6109565/36*N^5 - 17600/27*N^6 - 7736/81*N^7
          )

       + ep^4*T^(-5)*X^2*Y^(-7)*z3 * ( 1318761/12800 )

       + ep^4*T^(-5)*X^2*Y^(-6)*z3 * (  - 21539763/32000 )

       + ep^4*T^(-5)*X^2*Y^(-5)*z3 * ( 5406773571/2560000 )

       + ep^4*T^(-5)*X^2*Y^(-4)*z3 * (  - 108666443673/25600000 )

       + ep^4*T^(-5)*X^2*Y^(-3)*z3 * ( 2520313631991/409600000 )

       + ep^4*T^(-5)*X^2*Y^(-2)*z3 * (  - 70379138518353/10240000000 )

       + ep^4*T^(-5)*X^2*Y^(-1)*z3 * ( 1265247046482687/204800000000 )

       + ep^4*T^(-5)*X^2*z3 * (  - 3269963475/2 + 29561070*N - 486956*
         N^2 + 6700*N^3 - 536/9*N^4 )

       + 3

);

Print[" DeltaSing loaded."];

 DeltaAdj = (

   + ep*Y^(-1) * (  - 6 - 2*N )

       + ep^2*Y^(-3) * (  - 31/8 + 297/8*N^(-1) + 23/3*N + 71/18*N^2 )

       + ep^2*X*Y^(-3) * ( 1/36 + 9/4*N^(-2) + 17/24*N^(-1) )

       + ep^3*X^(-1)*Y^(-5) * (  - 16767837/16 - 2657205/4*N^(-2) - 
         18771021/16*N^(-1) - 4182787/8*N - 6947033/48*N^2 - 258005/12*
         N^3 - 42266/27*N^4 - 3671/81*N^5 - 11/27*N^6 )

       + ep^3*Y^(-5) * (  - 194839/24 - 162567/64*N^(-2) - 256491/32*
         N^(-1) - 132007/48*N - 7573/72*N^2 + 34981/324*N^3 + 659/54*
         N^4 )

       + ep^3*Y^(-4)*z3 * ( 3483/4 + 10935/16*N^(-2) + 13851/8*N^(-1)
          - 39/2*N - 54*N^2 )

       + ep^4*X^(-3)*Y^(-7) * ( 83010973483125/128 + 314972857557/2*
         N^(-2) + 14898340997937/32*N^(-1) + 17135171009991/32*N + 
         36777729593889/128*N^2 + 13448020778229/128*N^3 + 
         1705655469893/64*N^4 + 74015865105/16*N^5 + 9230457293/18*N^6
          + 2982272527/108*N^7 - 23580668/27*N^8 - 60559129/243*N^9 - 
         11558590/729*N^10 - 294086/729*N^11 - 292/81*N^12 )

       + ep^4*X^(-1)*Y^(-6)*z3 * (  - 172478727/16 + 1594323/4*N^(-3)
          - 218697813/32*N^(-2) - 209005029/16*N^(-1) - 85302387/16*N
          - 13858695/8*N^2 - 729081/2*N^3 - 138034/3*N^4 - 27455/9*N^5
          - 2290/27*N^6 - 64/81*N^7 )

       + ep^4*Y^(-7) * ( 1001554687/1152 - 63464553/128*N^(-3) - 
         97879185/256*N^(-2) + 55949115/128*N^(-1) + 527534581/864*N + 
         185815831/864*N^2 + 73265605/1944*N^3 + 16442737/5832*N^4 + 
         132280/729*N^5 + 5257/162*N^6 )

       + ep^4*Y^(-6)*z3 * ( 2981685/16 + 7158051/16*N^(-3) + 28784565/
         32*N^(-2) + 21560013/32*N^(-1) - 33751/4*N - 56143/6*N^2 + 
         5465/18*N^3 + 637/3*N^4 - 1912/81*N^5 )

       + ep^4*Y^(-5)*z5 * (  - 9945/4 - 426465/64*N^(-3) - 528525/16*
         N^(-2) - 98415/4*N^(-1) + 10085/4*N + 610*N^2 )

       + ep^4*Y^(-4)*z4 * ( 10449/16 + 32805/64*N^(-2) + 41553/32*
         N^(-1) - 117/8*N - 81/2*N^2 )

       + 3

);

Print[" DeltaAdj loaded."];

 DeltaPhi3 = (

   + ep*Y^(-1) * ( 3 )

       + ep * (  - 1/2 )

       + ep*X*Y^(-1) * (  - 1/3 )

       + ep*X * ( 1/6*N^(-1) )

       + ep^2*U^(-1)*X^(-1)*Y^(-3) * (  - 1735020 )

       + ep^2*U^(-1)*X^(-1)*Y^(-2) * (  - 871722 )

       + ep^2*U^(-1)*X^(-1)*Y^(-1) * (  - 104760 )

       + ep^2*U^(-1)*X^(-1) * ( 12330 + 10755/2*N + 2455/4*N^2 + 631/24
         *N^3 + 23/36*N^4 )

       + ep^2*U^(-1)*Y^(-3) * ( 15525/2 )

       + ep^2*U^(-1)*Y^(-2) * ( 40239/8 )

       + ep^2*U^(-1)*Y^(-1) * ( 18255/8 )

       + ep^2*U^(-1) * (  - 1993/8 - 1944*N^(-1) - 18*N )

       + ep^2*U^(-1)*X*Y^(-3) * (  - 4269/4 )

       + ep^2*U^(-1)*X*Y^(-2) * (  - 1561/4 )

       + ep^2*U^(-1)*X*Y^(-1) * (  - 4565/48 )

       + ep^2*U^(-1)*X * (  - 23/144 + 321/8*N^(-1) )

       + ep^3*U^(-3)*X^(-3) * (  - 2459451642539823/40*N^2 - 
         4899677295337839/160*N^3 - 286404494922081/80*N^4 )

       + ep^3*U^(-3)*X^(-2) * ( 422268326204967/160*N + 841236157655271/
         640*N^2 + 49173449387589/320*N^3 )

       + ep^3*U^(-3)*X^(-1)*Y^(-5) * ( 5347215000 )

       + ep^3*U^(-3)*X^(-1)*Y^(-4) * ( 1502447130 )

       + ep^3*U^(-3)*X^(-1)*Y^(-4)*z3 * ( 1360488960 )

       + ep^3*U^(-3)*X^(-1)*Y^(-3) * ( 26483987529/8 )

       + ep^3*U^(-3)*X^(-1)*Y^(-3)*z3 * ( 7448677056 )

       + ep^3*U^(-3)*X^(-1)*Y^(-2) * ( 131875533567/32 )

       + ep^3*U^(-3)*X^(-1)*Y^(-2)*z3 * ( 5936077872 )

       + ep^3*U^(-3)*X^(-1)*Y^(-1) * ( 67896051255/32 )

       + ep^3*U^(-3)*X^(-1)*Y^(-1)*z3 * ( 1452526668 )

       + ep^3*U^(-3)*X^(-1) * ( 2459058723/4 + 330714899438247/16000*N
          - 49092439888749/64000*N^2 - 906971074891/32000*N^3 - 
         91181241/64*N^4 + 12248981/144*N^5 + 2666513/216*N^6 + 66883/
         324*N^7 - 127/108*N^8 )

       + ep^3*U^(-3)*X^(-1)*z3 * (  - 1364668317 - 505917041319/250*N
          - 433440486801/500*N^2 - 19310272992/125*N^3 - 13895712*N^4
          - 837648*N^5 - 21564*N^6 - 192*N^7 )

       + ep^3*U^(-3)*Y^(-5) * (  - 375617250 )

       + ep^3*U^(-3)*Y^(-4) * (  - 821889909/2 )

       + ep^3*U^(-3)*Y^(-4)*z3 * (  - 2519424 )

       + ep^3*U^(-3)*Y^(-3) * (  - 1603388115/8 )

       + ep^3*U^(-3)*Y^(-3)*z3 * ( 81566352 )

       + ep^3*U^(-3)*Y^(-2) * (  - 487721169/8 )

       + ep^3*U^(-3)*Y^(-2)*z3 * ( 102185388 )

       + ep^3*U^(-3)*Y^(-1) * (  - 11516528889/640 )

       + ep^3*U^(-3)*Y^(-1)*z3 * ( 59935464 )

       + ep^3*U^(-3) * (  - 28441876977/32 + 136580337/4*N^(-1) + 
         198220761/8*N - 613449/2*N^2 - 10005*N^3 - 6123/2*N^4 - 60*N^5
          )

       + ep^3*U^(-3)*z3 * ( 145339029/4 + 1594323*N^(-1) + 52209279/4*N
          + 2071521*N^2 + 143973*N^3 + 3336*N^4 )

       + ep^3*U^(-3)*X*Y^(-5) * ( 1022625 )

       + ep^3*U^(-3)*X*Y^(-4) * (  - 319356 )

       + ep^3*U^(-3)*X*Y^(-4)*z3 * ( 139968 )

       + ep^3*U^(-3)*X*Y^(-3) * ( 407947599/160 )

       + ep^3*U^(-3)*X*Y^(-3)*z3 * ( 24126984/5 )

       + ep^3*U^(-3)*X*Y^(-2) * ( 8563818927/3200 )

       + ep^3*U^(-3)*X*Y^(-2)*z3 * ( 97738488/25 )

       + ep^3*U^(-3)*X*Y^(-1) * ( 70547333891/64000 )

       + ep^3*U^(-3)*X*Y^(-1)*z3 * ( 144126621/125 )

       + ep^3*U^(-3)*X * ( 45943217/192 - 3991275/16*N^(-1) + 134113/32
         *N - 980057/1728*N^2 - 62597/648*N^3 + 127/432*N^4 )

       + ep^3*U^(-3)*X*z3 * ( 677025 + 1909251/4*N^(-1) + 141039/2*N + 
         4611*N^2 + 48*N^3 )

       + ep^4*U^(-5)*X^(-5) * (  - 285087065227454697180936093/10*N^3
          - 567945569827590175344196269/40*N^4 - 
         33198548146689842929674801/20*N^5 )

       + ep^4*U^(-5)*X^(-4) * ( 65263022647348204945413981/32*N^2 + 
         130015876225536375854460093/128*N^3 + 
         7599915477845676583094907/64*N^4 )

       + ep^4*U^(-5)*X^(-3) * ( 97434300331951887620765529/8000*N^2 + 
         31008361942612746795276657/32000*N^3 + 
         2345761246715932396182363/16000*N^4 )

       + ep^4*U^(-5)*X^(-3)*z3 * (  - 35311500090613474235388/125*N^2
          - 17586741460981885264926/125*N^3 - 2056021964557472052468/
         125*N^4 )

       + ep^4*U^(-5)*X^(-2) * (  - 5008497487783705707712767/6400*N - 
         643583508115698032432661/25600*N^2 - 68135678207378802821799/
         12800*N^3 )

       + ep^4*U^(-5)*X^(-2)*z3 * ( 505226189900172372606/25*N + 
         503251482426819583149/50*N^2 + 29416936172233237191/25*N^3 )

       + ep^4*U^(-5)*X^(-1)*Y^(-7) * ( 334526424609375 )

       + ep^4*U^(-5)*X^(-1)*Y^(-6) * ( 2018584738288125/2 )

       + ep^4*U^(-5)*X^(-1)*Y^(-6)*z3 * (  - 253178492400000 )

       + ep^4*U^(-5)*X^(-1)*Y^(-5) * ( 7929894055710105/16 )

       + ep^4*U^(-5)*X^(-1)*Y^(-5)*z5 * (  - 74486770560000 )

       + ep^4*U^(-5)*X^(-1)*Y^(-5)*z3 * (  - 1106899897541040 )

       + ep^4*U^(-5)*X^(-1)*Y^(-4) * (  - 448944439718583/4 )

       + ep^4*U^(-5)*X^(-1)*Y^(-4)*z5 * (  - 223885464480000 )

       + ep^4*U^(-5)*X^(-1)*Y^(-4)*z4 * ( 14999390784000 )

       + ep^4*U^(-5)*X^(-1)*Y^(-4)*z3 * (  - 1428868083220344 )

       + ep^4*U^(-5)*X^(-1)*Y^(-3) * (  - 41711249832003837/256 )

       + ep^4*U^(-5)*X^(-1)*Y^(-3)*z5 * ( 44174226225600 )

       + ep^4*U^(-5)*X^(-1)*Y^(-3)*z4 * ( 56169912477600 )

       + ep^4*U^(-5)*X^(-1)*Y^(-3)*z3 * (  - 954249756352335 )

       + ep^4*U^(-5)*X^(-1)*Y^(-2) * (  - 36623433179666979/512 )

       + ep^4*U^(-5)*X^(-1)*Y^(-2)*z5 * ( 268162294248000 )

       + ep^4*U^(-5)*X^(-1)*Y^(-2)*z4 * ( 63454438037520 )

       + ep^4*U^(-5)*X^(-1)*Y^(-2)*z3 * (  - 377513195187024 )

       + ep^4*U^(-5)*X^(-1)*Y^(-1) * (  - 138465415614798459/4096 )

       + ep^4*U^(-5)*X^(-1)*Y^(-1)*z5 * ( 171116892500400 )

       + ep^4*U^(-5)*X^(-1)*Y^(-1)*z4 * ( 30942261175590 )

       + ep^4*U^(-5)*X^(-1)*Y^(-1)*z3 * (  - 1184853485994669/16 )

       + ep^4*U^(-5)*X^(-1) * (  - 153767781016720911/4096 - 
         1111923244121240084467131/1280000*N - 2549353597909802960031/
         640000*N^2 - 1986185081425002814593/640000*N^3 + 
         1130208217740357/512*N^4 + 641862069323027/1536*N^5 + 
         37652984478097/864*N^6 + 17644168237325/10368*N^7 - 
         1118837002633/7776*N^8 - 537045659975/23328*N^9 - 7411415825/
         5832*N^10 - 2192605/72*N^11 - 42455/162*N^12 )

       + ep^4*U^(-5)*X^(-1)*z5 * (  - 56198489733225 + 
         541776621392339679/500*N + 1043313323956963857/2000*N^2 + 
         174644645920140177/4000*N^3 - 139315849549875/32*N^4 - 
         2545340087025/16*N^5 + 132945329025/2*N^6 + 14163220500*N^7 + 
         2788700525/2*N^8 + 77395975*N^9 + 7159100/3*N^10 + 339200/9*
         N^11 + 6400/27*N^12 )

       + ep^4*U^(-5)*X^(-1)*z4 * (  - 19630124966610 - 
         507644058354261876/125*N - 4054477999884183207/2000*N^2 - 
         1935137945606909679/8000*N^3 - 86727270455865/64*N^4 - 
         3036836069325/32*N^5 + 91861829055/8*N^6 + 7215541695/2*N^7 + 
         1633995675/4*N^8 + 48906675/2*N^9 + 766400*N^10 + 35480/3*N^11
          + 640/9*N^12 )

       + ep^4*U^(-5)*X^(-1)*z3 * ( 1410377062161663/16 + 
         680612353239789070659/5000*N + 172879273896490922661/10000*N^2
          + 94324435221531836097/40000*N^3 + 118876806868275/64*N^4 + 
         1258341749937/8*N^5 + 70909362699/8*N^6 + 8285420519/8*N^7 + 
         697294645/4*N^8 + 151680935/9*N^9 + 2528774/3*N^10 + 1550794/
         81*N^11 + 1408/9*N^12 )

       + ep^4*U^(-5)*Y^(-7) * ( 21573183093750 )

       + ep^4*U^(-5)*Y^(-6) * ( 73740959546625/2 )

       + ep^4*U^(-5)*Y^(-6)*z3 * (  - 459165024000 )

       + ep^4*U^(-5)*Y^(-5) * ( 26123970303819 )

       + ep^4*U^(-5)*Y^(-5)*z5 * (  - 625824921600 )

       + ep^4*U^(-5)*Y^(-5)*z3 * (  - 4849734995712 )

       + ep^4*U^(-5)*Y^(-4) * ( 12952109105145 )

       + ep^4*U^(-5)*Y^(-4)*z5 * ( 4391204866560 )

       + ep^4*U^(-5)*Y^(-4)*z4 * (  - 28162121472 )

       + ep^4*U^(-5)*Y^(-4)*z3 * (  - 5448656248128 )

       + ep^4*U^(-5)*Y^(-3) * ( 211444934338287/32 )

       + ep^4*U^(-5)*Y^(-3)*z5 * ( 5133446072640 )

       + ep^4*U^(-5)*Y^(-3)*z4 * (  - 60456728160 )

       + ep^4*U^(-5)*Y^(-3)*z3 * (  - 1995287676228 )

       + ep^4*U^(-5)*Y^(-2) * ( 2024850310524909/640 )

       + ep^4*U^(-5)*Y^(-2)*z5 * ( 790414167600 )

       + ep^4*U^(-5)*Y^(-2)*z4 * (  - 90034608456 )

       + ep^4*U^(-5)*Y^(-2)*z3 * ( 1466094002436/5 )

       + ep^4*U^(-5)*Y^(-1) * ( 25508242489324599/25600 )

       + ep^4*U^(-5)*Y^(-1)*z5 * (  - 1530484470000 )

       + ep^4*U^(-5)*Y^(-1)*z4 * (  - 74220341472 )

       + ep^4*U^(-5)*Y^(-1)*z3 * ( 11134060446942/25 )

       + ep^4*U^(-5) * ( 3650764669424514621/128 - 1150251431841/2*
         N^(-1) - 4847138572052925/8*N + 399844163843613/32*N^2 - 
         4692145941351/16*N^3 + 25731742113/8*N^4 - 284360727/4*N^5 + 
         11354886*N^6 - 17886*N^7 - 25218*N^8 - 576*N^9 )

       + ep^4*U^(-5)*z5 * (  - 10988783414775/4 + 389357591445*N^(-1)
          - 8186758074135/4*N - 2899501428735/4*N^2 - 146740282830*N^3
          - 17762178960*N^4 - 1263737880*N^5 - 48866820*N^6 - 854160*
         N^7 - 4800*N^8 )

       + ep^4*U^(-5)*z4 * ( 40817562201 + 617232721293/4*N + 
         490658854077/4*N^2 + 187445729529/4*N^3 + 10024129809*N^4 + 
         1242872100*N^5 + 86666112*N^6 + 3048732*N^7 + 40032*N^8 )

       + ep^4*U^(-5)*z3 * (  - 13863081912562269/2 - 478851724404*
         N^(-1) + 324032611570461/2*N - 4487173377552*N^2 - 91552675221
         *N^3 - 65577404763/2*N^4 - 2959531857*N^5 - 157516590*N^6 - 
         2886708*N^7 + 47424*N^8 + 1728*N^9 )

       + ep^4*U^(-5)*X*Y^(-7) * ( 1886658834375/4 )

       + ep^4*U^(-5)*X*Y^(-6) * ( 2847571242525/4 )

       + ep^4*U^(-5)*X*Y^(-6)*z3 * (  - 69551848800 )

       + ep^4*U^(-5)*X*Y^(-5) * ( 2391357978729/16 )

       + ep^4*U^(-5)*X*Y^(-5)*z5 * (  - 29351289600 )

       + ep^4*U^(-5)*X*Y^(-5)*z3 * (  - 625137407532 )

       + ep^4*U^(-5)*X*Y^(-4) * (  - 9623142352251/64 )

       + ep^4*U^(-5)*X*Y^(-4)*z5 * (  - 227436382656 )

       + ep^4*U^(-5)*X*Y^(-4)*z4 * ( 10007152128 )

       + ep^4*U^(-5)*X*Y^(-4)*z3 * (  - 3947535931662/5 )

       + ep^4*U^(-5)*X*Y^(-3) * (  - 3206791108452933/25600 )

       + ep^4*U^(-5)*X*Y^(-3)*z5 * (  - 866186229312/5 )

       + ep^4*U^(-5)*X*Y^(-3)*z4 * ( 156974759352/5 )

       + ep^4*U^(-5)*X*Y^(-3)*z3 * (  - 25883464651191/50 )

       + ep^4*U^(-5)*X*Y^(-2) * (  - 4771564349787951/64000 )

       + ep^4*U^(-5)*X*Y^(-2)*z5 * (  - 624555933804/25 )

       + ep^4*U^(-5)*X*Y^(-2)*z4 * ( 844141304304/25 )

       + ep^4*U^(-5)*X*Y^(-2)*z3 * (  - 230615777062557/1000 )

       + ep^4*U^(-5)*X*Y^(-1) * (  - 1729446256694251/40000 )

       + ep^4*U^(-5)*X*Y^(-1)*z5 * ( 2280965335632/125 )

       + ep^4*U^(-5)*X*Y^(-1)*z4 * ( 2234020421268/125 )

       + ep^4*U^(-5)*X*Y^(-1)*z3 * (  - 3004652446579611/40000 )

       + ep^4*U^(-5)*X * ( 47080256118141539/3072 + 37857199635/2*
         N^(-1) - 2777842075686587/9216*N + 55943133425101/13824*N^2 - 
         10527439956991/41472*N^3 - 2957198815/576*N^4 + 16253283757/
         46656*N^5 + 1625092535/23328*N^6 + 3442043/864*N^7 + 42455/648
         *N^8 )

       + ep^4*U^(-5)*X*z5 * (  - 6896581028055/16 - 88604500725/4*
         N^(-1) + 194331896415/32*N - 53236088145/32*N^2 - 5141094255/
         16*N^3 - 390838385/8*N^4 - 18429995/4*N^5 - 750175/3*N^6 - 
         6400*N^7 - 1600/27*N^8 )

       + ep^4*U^(-5)*X*z4 * ( 1390029653277 - 1747642657113/64*N + 
         135734832189/64*N^2 + 5646003129/32*N^3 + 201743127/16*N^4 - 
         1696911/8*N^5 - 60274*N^6 - 2050*N^7 - 160/9*N^8 )

       + ep^4*U^(-5)*X*z3 * (  - 861699337557327/64 - 8494552944*N^(-1)
          + 18561325969845/64*N - 706527513027/64*N^2 - 3204631773/8*
         N^3 - 2300271721/48*N^4 - 127103641/72*N^5 - 1398619/27*N^6 - 
         312293/162*N^7 - 352/9*N^8 )

       + 3

);

Print[" DeltaPhi3 loaded."];

 DeltaGNYSing = (

   + ep*Y^(-1) * ( 3/2 )

       + ep * (  - 1 )

       + ep^2*Y^(-3) * (  - 125/16 )

       + ep^2*Y^(-2) * ( 227/48 )

       + ep^2*Y^(-1) * (  - 13/18 )

       + ep^2*W*Y^(-3) * ( 5/12 )

       + ep^2*W*Y^(-2) * (  - 11/72 )

       + ep^3*W^(-1) * (  - 211/34560 + 19/17280*N )

       + ep^3*Y^(-5) * ( 7625/192 )

       + ep^3*Y^(-4) * (  - 1097/24 )

       + ep^3*Y^(-4)*z3 * ( 9 )

       + ep^3*Y^(-3) * ( 775/48 )

       + ep^3*Y^(-3)*z3 * (  - 12 )

       + ep^3*Y^(-2) * (  - 2923/5184 )

       + ep^3*Y^(-2)*z3 * ( 3 )

       + ep^3*Y^(-1) * (  - 541/1296 )

       + ep^3*W*Y^(-5) * (  - 625/72 )

       + ep^3*W*Y^(-4) * ( 3715/864 )

       + ep^3*W*Y^(-3) * (  - 4307/5184 )

       + ep^3*W*Y^(-2) * ( 1483/12960 )

       + ep^3*W*Y^(-1) * (  - 19/34560 )

       + ep^4*W^(-3) * (  - 2713/110592 - 559627/829440*N )

       + ep^4*W^(-1) * (  - 105283/8294400 - 30019/74649600*N )

       + ep^4*W^(-1)*z3 * ( 181/43200 + 19/64800*N )

       + ep^4*Y^(-7) * ( 5234375/9216 )

       + ep^4*Y^(-6) * ( 535625/27648 )

       + ep^4*Y^(-6)*z3 * (  - 1875/8 )

       + ep^4*Y^(-5) * (  - 508453/3072 )

       + ep^4*Y^(-5)*z5 * (  - 75 )

       + ep^4*Y^(-5)*z3 * ( 8459/32 )

       + ep^4*Y^(-4) * (  - 4347217/248832 )

       + ep^4*Y^(-4)*z5 * ( 100 )

       + ep^4*Y^(-4)*z4 * ( 27/4 )

       + ep^4*Y^(-4)*z3 * (  - 2755/16 )

       + ep^4*Y^(-3) * ( 2110165/93312 )

       + ep^4*Y^(-3)*z5 * (  - 25 )

       + ep^4*Y^(-3)*z4 * (  - 9 )

       + ep^4*Y^(-3)*z3 * ( 2035/32 )

       + ep^4*Y^(-2) * (  - 136061/93312 )

       + ep^4*Y^(-2)*z4 * ( 9/4 )

       + ep^4*Y^(-2)*z3 * (  - 2113/216 )

       + ep^4*Y^(-1) * (  - 3167/15552 )

       + ep^4*Y^(-1)*z3 * ( 185/648 )

       + ep^4*W*Y^(-7) * ( 971875/6912 )

       + ep^4*W*Y^(-6) * (  - 491075/4608 )

       + ep^4*W*Y^(-6)*z3 * ( 25/2 )

       + ep^4*W*Y^(-5) * ( 164603/5184 )

       + ep^4*W*Y^(-5)*z3 * (  - 29/4 )

       + ep^4*W*Y^(-4) * (  - 2201323/933120 )

       + ep^4*W*Y^(-4)*z3 * ( 143/40 )

       + ep^4*W*Y^(-3) * (  - 10115197/14929920 )

       + ep^4*W*Y^(-3)*z3 * (  - 797/720 )

       + ep^4*W*Y^(-2) * ( 2748499/49766400 )

       + ep^4*W*Y^(-2)*z3 * ( 6127/64800 )

       + ep^4*W*Y^(-1) * ( 30019/149299200 )

       + ep^4*W*Y^(-1)*z3 * (  - 19/129600 )

       + 3

);

Print[" DeltaGNYSing loaded."];

 DeltaGNYAdj = (

   + ep*Y^(-1) * (  - 3/2 - 2*N )

       + ep^2*Y^(-3) * ( 11/8 + 19/24*N - 32/9*N^2 )

       + ep^2*V*Y^(-3) * ( 11/24 + 1/36*N )

       + ep^3*V^(-1)*Y^(-5) * (  - 595/32 - 16135/24*N - 6943/24*N^2 - 
         43427/108*N^3 - 2186/81*N^4 - 11/27*N^5 )

       + ep^3*Y^(-5) * (  - 595/96 + 2893/96*N - 1091/144*N^2 - 25915/
         648*N^3 - 143/27*N^4 )

       + ep^3*Y^(-5)*z3 * (  - 18*N - 12*N^2 )

       + ep^4*Y^(-7) * (  - 569/1152 - 915143/864*N - 1712735/3456*N^2
          - 20025233/31104*N^3 - 440314/729*N^4 - 415745/2916*N^5 - 733/
         81*N^6 )

       + ep^4*Y^(-7)*z5 * ( 180*N + 60*N^2 - 160*N^3 - 80*N^4 )

       + ep^4*Y^(-7)*z4 * (  - 243/2*N - 243*N^2 - 162*N^3 - 36*N^4 )

       + ep^4*Y^(-7)*z3 * ( 144 + 3993/2*N + 26683/8*N^2 + 4657/2*N^3
          + 14371/18*N^4 + 3980/27*N^5 + 2008/81*N^6 )

       + ep^4*V*W^(-2)*Y^(-7) * (  - 1707/128 + 43268*N + 33354531/64*
         N^2 + 206615363/288*N^3 + 177639887/216*N^4 - 7789367/27*N^5
          - 49577311/972*N^6 - 8750417/1458*N^7 - 189434/729*N^8 - 292/
         81*N^9 )

       + ep^4*V*W^(-1)*Y^(-7)*z3 * ( 432 + 17451/2*N + 3717*N^2 - 7804*
         N^3 - 21016/3*N^4 - 17288/9*N^5 - 944/9*N^6 - 128/81*N^7 )

       + 3

);

Print[" DeltaGNYAdj loaded."];

 DeltaGNYPhi3 = (

   + ep*Y^(-1) * (  - 3/2 )

       + ep * (  - 1/2 )

       + ep*W*Y^(-1) * ( 1/2 )

       + ep^2*W^(-1) * ( 1189/960 + 419/1440*N )

       + ep^2*Y^(-3) * (  - 275/16 )

       + ep^2*Y^(-2) * ( 989/48 )

       + ep^2*Y^(-1) * (  - 173/36 )

       + ep^2*W*Y^(-3) * (  - 145/48 )

       + ep^2*W*Y^(-2) * ( 103/288 )

       + ep^2*W*Y^(-1) * (  - 419/2880 )

       + ep^3*W^(-3) * (  - 34201/2560 - 511861/3840*N )

       + ep^3*W^(-1) * ( 190819/172800 + 16897/129600*N )

       + ep^3*W^(-1)*z3 * (  - 493/600 + 7/900*N )

       + ep^3*Y^(-5) * ( 92375/192 )

       + ep^3*Y^(-4) * (  - 991/3 )

       + ep^3*Y^(-4)*z3 * (  - 9 )

       + ep^3*Y^(-3) * ( 10723/144 )

       + ep^3*Y^(-3)*z3 * (  - 105 )

       + ep^3*Y^(-2) * (  - 19321/5184 )

       + ep^3*Y^(-2)*z3 * ( 87/2 )

       + ep^3*Y^(-1) * (  - 527/648 )

       + ep^3*Y^(-1)*z3 * (  - 5/2 )

       + ep^3*W*Y^(-5) * ( 12625/576 )

       + ep^3*W*Y^(-4) * (  - 3101/3456 )

       + ep^3*W*Y^(-4)*z3 * ( 3 )

       + ep^3*W*Y^(-3) * (  - 2214641/207360 )

       + ep^3*W*Y^(-3)*z3 * (  - 46/5 )

       + ep^3*W*Y^(-2) * ( 347033/103680 )

       + ep^3*W*Y^(-2)*z3 * ( 107/30 )

       + ep^3*W*Y^(-1) * (  - 16897/259200 )

       + ep^3*W*Y^(-1)*z3 * (  - 7/1800 )

       + ep^4*W^(-5) * ( 196079849/20480 + 4291481599/30720*N )

       + ep^4*W^(-3) * (  - 11871681623/11059200 - 1722230743/16588800*
         N )

       + ep^4*W^(-3)*z3 * ( 5439/1600 - 82151/2400*N )

       + ep^4*W^(-1) * ( 2779016629/1990656000 + 27077461/331776000*N )

       + ep^4*W^(-1)*z5 * ( 19871/8640 - 41/12960*N )

       + ep^4*W^(-1)*z4 * (  - 493/800 + 7/1200*N )

       + ep^4*W^(-1)*z3 * ( 984217/1728000 - 438953/2592000*N )

       + ep^4*Y^(-7) * (  - 82984375/9216 )

       + ep^4*Y^(-6) * ( 169586375/27648 )

       + ep^4*Y^(-6)*z3 * (  - 4125/8 )

       + ep^4*Y^(-5) * (  - 6275467/27648 )

       + ep^4*Y^(-5)*z5 * ( 75 )

       + ep^4*Y^(-5)*z3 * ( 99929/32 )

       + ep^4*Y^(-4) * (  - 446267791/248832 )

       + ep^4*Y^(-4)*z5 * (  - 685 )

       + ep^4*Y^(-4)*z4 * (  - 27/4 )

       + ep^4*Y^(-4)*z3 * (  - 52915/16 )

       + ep^4*Y^(-3) * ( 4926337/5832 )

       + ep^4*Y^(-3)*z5 * ( 805 )

       + ep^4*Y^(-3)*z4 * (  - 315/4 )

       + ep^4*Y^(-3)*z3 * ( 41437/32 )

       + ep^4*Y^(-2) * (  - 10231499/93312 )

       + ep^4*Y^(-2)*z5 * (  - 165 )

       + ep^4*Y^(-2)*z4 * ( 261/8 )

       + ep^4*Y^(-2)*z3 * (  - 37999/216 )

       + ep^4*Y^(-1) * (  - 7555/7776 )

       + ep^4*Y^(-1)*z5 * (  - 10 )

       + ep^4*Y^(-1)*z4 * (  - 15/8 )

       + ep^4*Y^(-1)*z3 * ( 659/648 )

       + ep^4*W*Y^(-7) * ( 1346875/27648 )

       + ep^4*W*Y^(-6) * (  - 1678825/18432 )

       + ep^4*W*Y^(-6)*z3 * (  - 725/8 )

       + ep^4*W*Y^(-5) * ( 5169175/27648 )

       + ep^4*W*Y^(-5)*z5 * (  - 25 )

       + ep^4*W*Y^(-5)*z3 * ( 2005/32 )

       + ep^4*W*Y^(-4) * (  - 466660493/7464960 )

       + ep^4*W*Y^(-4)*z5 * ( 2477/12 )

       + ep^4*W*Y^(-4)*z4 * ( 9/4 )

       + ep^4*W*Y^(-4)*z3 * (  - 4209/320 )

       + ep^4*W*Y^(-3) * (  - 491210977/149299200 )

       + ep^4*W*Y^(-3)*z5 * (  - 13787/144 )

       + ep^4*W*Y^(-3)*z4 * (  - 69/10 )

       + ep^4*W*Y^(-3)*z3 * ( 242089/28800 )

       + ep^4*W*Y^(-2) * ( 2444117/1327104 )

       + ep^4*W*Y^(-2)*z5 * ( 16417/2160 )

       + ep^4*W*Y^(-2)*z4 * ( 107/40 )

       + ep^4*W*Y^(-2)*z3 * (  - 1838269/518400 )

       + ep^4*W*Y^(-1) * (  - 27077461/663552000 )

       + ep^4*W*Y^(-1)*z5 * ( 41/25920 )

       + ep^4*W*Y^(-1)*z4 * (  - 7/2400 )

       + ep^4*W*Y^(-1)*z3 * ( 438953/5184000 )

       + 3

);

Print[" DeltaGNYPhi3 loaded."];

 DeltaQED3 = (

   + ep * (  - 1 - 9/4*N^(-1) )

       + ep^2 * ( 135/64*N^(-2) + 15/16*N^(-1) )

       + ep^3 * (  - 1539/128*N^(-3) + 405/256*N^(-2) + 35/64*N^(-1) )

       + ep^3*z3 * (  - 81/16*N^(-2) )

       + ep^4 * ( 670761/16384*N^(-4) - 297/1024*N^(-3) - 909/512*
         N^(-2) + 83/256*N^(-1) )

       + ep^4*z5 * ( 1215/64*N^(-3) )

       + ep^4*z4 * (  - 243/64*N^(-2) )

       + ep^4*z3 * ( 1701/128*N^(-4) + 1539/256*N^(-3) + 405/64*N^(-2)
          - 9/16*N^(-1) )

       + ep^5 * (  - 3423141/16384*N^(-5) - 1509705/65536*N^(-4) - 189/
         128*N^(-3) - 3607/2048*N^(-2) + 195/1024*N^(-1) )

       + ep^5*z7 * (  - 25515/256*N^(-4) )

       + ep^5*z6 * ( 6075/256*N^(-3) )

       + ep^5*z5 * (  - 15795/512*N^(-5) + 405/32*N^(-4) - 10935/256*
         N^(-3) - 81/32*N^(-2) )

       + ep^5*z4 * ( 5103/512*N^(-4) + 4617/1024*N^(-3) + 1215/256*
         N^(-2) - 27/64*N^(-1) )

       + ep^5*z3 * (  - 69741/1024*N^(-5) - 118341/2048*N^(-4) + 17901/
         1024*N^(-3) + 243/256*N^(-2) + 15/64*N^(-1) )

       + ep^5*z3^2 * (  - 1701/128*N^(-3) )

       + 3

);

Print[" DeltaQED3 loaded."];

